Strong SDP based bounds on the cutwidth of a graph

Given a linear ordering of the vertices of a graph, the cutwidth of a vertex $v$ with respect to this ordering is the number of edges from any vertex before $v$ (including $v$) to any vertex after $v$ in this ordering. The cutwidth of an ordering is the maximum cutwidth of any vertex with respect to this ordering. We are interested in finding the cutwidth of a graph, that is, the minimum cutwidth over all orderings, which is an NP-hard problem. In order to approximate the cutwidth of a given graph, we present a semidefinite relaxation. We identify several classes of valid inequalities and equalities that we use to strengthen the semidefinite relaxation. These classes are on the one hand the well-known 3-dicycle equations and the triangle inequalities and on the other hand we obtain inequalities from the squared linear ordering polytope and via lifting the linear ordering polytope. The solution of the semidefinite program serves to obtain a lower bound and also to construct a feasible solution and thereby having an upper bound on the cutwidth. In order to evaluate the quality of our bounds, we perform numerical experiments on graphs of different sizes and densities. It turns out that we produce high quality bounds for graphs of medium size independent of their density in reasonable time. Compared to that, obtaining bounds for dense instances of the same quality is out of reach for solvers using integer linear programming techniques.

==> anc/COPYING.GPLv3.0.txt <==
 GNU GENERAL PUBLIC LICENSE
                       Version 3, 29 June 2007

 Copyright (C) 2007 Free Software Foundation, Inc. <https://fsf.org/>
 Everyone is permitted to copy and distribute verbatim copies
 of this license document, but changing it is not allowed.

                            Preamble

  The GNU General Public License is a free, copyleft license for
software and other kinds of works.

  The licenses for most software and other practical works are designed
to take away your freedom to share and change the works.  By contrast,
the GNU General Public License is intended to guarantee your freedom to
share and change all versions of a program--to make sure it remains free
software for all its users.  We, the Free Software Foundation, use the
GNU General Public License for most of our software; it applies also to
any other work released this way by its authors.  You can apply it to
your programs, too.

  When we speak of free software, we are referring to freedom, not
price.  Our General Public Licenses are designed to make sure that you
have the freedom to distribute copies of free software (and charge for
them if you wish), that you receive source code or can get it if you
want it, that you can change the software or use pieces of it in new
free programs, and that you know you can do these things.

  To protect your rights, we need to prevent others from denying you
these rights or asking you to surrender the rights.  Therefore, you have
certain responsibilities if you distribute copies of the software, or if
you modify it: responsibilities to respect the freedom of others.

  For example, if you distribute copies of such a program, whether
gratis or for a fee, you must pass on to the recipients the same
freedoms that you received.  You must make sure that they, too, receive
or can get the source code.  And you must show them these terms so they
know their rights.

  Developers that use the GNU GPL protect your rights with two steps:
(1) assert copyright on the software, and (2) offer you this License
giving you legal permission to copy, distribute and/or modify it.

  For the developers' and authors' protection, the GPL clearly explains
that there is no warranty for this free software.  For both users' and
authors' sake, the GPL requires that modified versions be marked as
changed, so that their problems will not be attributed erroneously to
authors of previous versions.

  Some devices are designed to deny users access to install or run
modified versions of the software inside them, although the manufacturer
can do so.  This is fundamentally incompatible with the aim of
protecting users' freedom to change the software.  The systematic
pattern of such abuse occurs in the area of products for individuals to
use, which is precisely where it is most unacceptable.  Therefore, we
have designed this version of the GPL to prohibit the practice for those
products.  If such problems arise substantially in other domains, we
stand ready to extend this provision to those domains in future versions
of the GPL, as needed to protect the freedom of users.

  Finally, every program is threatened constantly by software patents.
States should not allow patents to restrict development and use of
software on general-purpose computers, but in those that do, we wish to
avoid the special danger that patents applied to a free program could
make it effectively proprietary.  To prevent this, the GPL assures that
patents cannot be used to render the program non-free.

  The precise terms and conditions for copying, distribution and
modification follow.

                       TERMS AND CONDITIONS

  0. Definitions.

  "This License" refers to version 3 of the GNU General Public License.

  "Copyright" also means copyright-like laws that apply to other kinds of
works, such as semiconductor masks.

  "The Program" refers to any copyrightable work licensed under this
License.  Each licensee is addressed as "you".  "Licensees" and
"recipients" may be individuals or organizations.

  To "modify" a work means to copy from or adapt all or part of the work
in a fashion requiring copyright permission, other than the making of an
exact copy.  The resulting work is called a "modified version" of the
earlier work or a work "based on" the earlier work.

  A "covered work" means either the unmodified Program or a work based
on the Program.

  To "propagate" a work means to do anything with it that, without
permission, would make you directly or secondarily liable for
infringement under applicable copyright law, except executing it on a
computer or modifying a private copy.  Propagation includes copying,
distribution (with or without modification), making available to the
public, and in some countries other activities as well.

  To "convey" a work means any kind of propagation that enables other
parties to make or receive copies.  Mere interaction with a user through
a computer network, with no transfer of a copy, is not conveying.

  An interactive user interface displays "Appropriate Legal Notices"
to the extent that it includes a convenient and prominently visible
feature that (1) displays an appropriate copyright notice, and (2)
tells the user that there is no warranty for the work (except to the
extent that warranties are provided), that licensees may convey the
work under this License, and how to view a copy of this License.  If
the interface presents a list of user commands or options, such as a
menu, a prominent item in the list meets this criterion.

  1. Source Code.

  The "source code" for a work means the preferred form of the work
for making modifications to it.  "Object code" means any non-source
form of a work.

  A "Standard Interface" means an interface that either is an official
standard defined by a recognized standards body, or, in the case of
interfaces specified for a particular programming language, one that
is widely used among developers working in that language.

  The "System Libraries" of an executable work include anything, other
than the work as a whole, that (a) is included in the normal form of
packaging a Major Component, but which is not part of that Major
Component, and (b) serves only to enable use of the work with that
Major Component, or to implement a Standard Interface for which an
implementation is available to the public in source code form.  A
"Major Component", in this context, means a major essential component
(kernel, window system, and so on) of the specific operating system
(if any) on which the executable work runs, or a compiler used to
produce the work, or an object code interpreter used to run it.

  The "Corresponding Source" for a work in object code form means all
the source code needed to generate, install, and (for an executable
work) run the object code and to modify the work, including scripts to
control those activities.  However, it does not include the work's
System Libraries, or general-purpose tools or generally available free
programs which are used unmodified in performing those activities but
which are not part of the work.  For example, Corresponding Source
includes interface definition files associated with source files for
the work, and the source code for shared libraries and dynamically
linked subprograms that the work is specifically designed to require,
such as by intimate data communication or control flow between those
subprograms and other parts of the work.

  The Corresponding Source need not include anything that users
can regenerate automatically from other parts of the Corresponding
Source.

  The Corresponding Source for a work in source code form is that
same work.

  2. Basic Permissions.

  All rights granted under this License are granted for the term of
copyright on the Program, and are irrevocable provided the stated
conditions are met.  This License explicitly affirms your unlimited
permission to run the unmodified Program.  The output from running a
covered work is covered by this License only if the output, given its
content, constitutes a covered work.  This License acknowledges your
rights of fair use or other equivalent, as provided by copyright law.

  You may make, run and propagate covered works that you do not
convey, without conditions so long as your license otherwise remains
in force.  You may convey covered works to others for the sole purpose
of having them make modifications exclusively for you, or provide you
with facilities for running those works, provided that you comply with
the terms of this License in conveying all material for which you do
not control copyright.  Those thus making or running the covered works
for you must do so exclusively on your behalf, under your direction
and control, on terms that prohibit them from making any copies of
your copyrighted material outside their relationship with you.

  Conveying under any other circumstances is permitted solely under
the conditions stated below.  Sublicensing is not allowed; section 10
makes it unnecessary.

  3. Protecting Users' Legal Rights From Anti-Circumvention Law.

  No covered work shall be deemed part of an effective technological
measure under any applicable law fulfilling obligations under article
11 of the WIPO copyright treaty adopted on 20 December 1996, or
similar laws prohibiting or restricting circumvention of such
measures.

  When you convey a covered work, you waive any legal power to forbid
circumvention of technological measures to the extent such circumvention
is effected by exercising rights under this License with respect to
the covered work, and you disclaim any intention to limit operation or
modification of the work as a means of enforcing, against the work's
users, your or third parties' legal rights to forbid circumvention of
technological measures.

  4. Conveying Verbatim Copies.

  You may convey verbatim copies of the Program's source code as you
receive it, in any medium, provided that you conspicuously and
appropriately publish on each copy an appropriate copyright notice;
keep intact all notices stating that this License and any
non-permissive terms added in accord with section 7 apply to the code;
keep intact all notices of the absence of any warranty; and give all
recipients a copy of this License along with the Program.

  You may charge any price or no price for each copy that you convey,
and you may offer support or warranty protection for a fee.

  5. Conveying Modified Source Versions.

  You may convey a work based on the Program, or the modifications to
produce it from the Program, in the form of source code under the
terms of section 4, provided that you also meet all of these conditions:

    a) The work must carry prominent notices stating that you modified
    it, and giving a relevant date.

    b) The work must carry prominent notices stating that it is
    released under this License and any conditions added under section
    7.  This requirement modifies the requirement in section 4 to
    "keep intact all notices".

    c) You must license the entire work, as a whole, under this
    License to anyone who comes into possession of a copy.  This
    License will therefore apply, along with any applicable section 7
    additional terms, to the whole of the work, and all its parts,
    regardless of how they are packaged.  This License gives no
    permission to license the work in any other way, but it does not
    invalidate such permission if you have separately received it.

    d) If the work has interactive user interfaces, each must display
    Appropriate Legal Notices; however, if the Program has interactive
    interfaces that do not display Appropriate Legal Notices, your
    work need not make them do so.

  A compilation of a covered work with other separate and independent
works, which are not by their nature extensions of the covered work,
and which are not combined with it such as to form a larger program,
in or on a volume of a storage or distribution medium, is called an
"aggregate" if the compilation and its resulting copyright are not
used to limit the access or legal rights of the compilation's users
beyond what the individual works permit.  Inclusion of a covered work
in an aggregate does not cause this License to apply to the other
parts of the aggregate.

  6. Conveying Non-Source Forms.

  You may convey a covered work in object code form under the terms
of sections 4 and 5, provided that you also convey the
machine-readable Corresponding Source under the terms of this License,
in one of these ways:

    a) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by the
    Corresponding Source fixed on a durable physical medium
    customarily used for software interchange.

    b) Convey the object code in, or embodied in, a physical product
    (including a physical distribution medium), accompanied by a
    written offer, valid for at least three years and valid for as
    long as you offer spare parts or customer support for that product
    model, to give anyone who possesses the object code either (1) a
    copy of the Corresponding Source for all the software in the
    product that is covered by this License, on a durable physical
    medium customarily used for software interchange, for a price no
    more than your reasonable cost of physically performing this
    conveying of source, or (2) access to copy the
    Corresponding Source from a network server at no charge.

    c) Convey individual copies of the object code with a copy of the
    written offer to provide the Corresponding Source.  This
    alternative is allowed only occasionally and noncommercially, and
    only if you received the object code with such an offer, in accord
    with subsection 6b.

    d) Convey the object code by offering access from a designated
    place (gratis or for a charge), and offer equivalent access to the
    Corresponding Source in the same way through the same place at no
    further charge.  You need not require recipients to copy the
    Corresponding Source along with the object code.  If the place to
    copy the object code is a network server, the Corresponding Source
    may be on a different server (operated by you or a third party)
    that supports equivalent copying facilities, provided you maintain
    clear directions next to the object code saying where to find the
    Corresponding Source.  Regardless of what server hosts the
    Corresponding Source, you remain obligated to ensure that it is
    available for as long as needed to satisfy these requirements.

    e) Convey the object code using peer-to-peer transmission, provided
    you inform other peers where the object code and Corresponding
    Source of the work are being offered to the general public at no
    charge under subsection 6d.

  A separable portion of the object code, whose source code is excluded
from the Corresponding Source as a System Library, need not be
included in conveying the object code work.

  A "User Product" is either (1) a "consumer product", which means any
tangible personal property which is normally used for personal, family,
or household purposes, or (2) anything designed or sold for incorporation
into a dwelling.  In determining whether a product is a consumer product,
doubtful cases shall be resolved in favor of coverage.  For a particular
product received by a particular user, "normally used" refers to a
typical or common use of that class of product, regardless of the status
of the particular user or of the way in which the particular user
actually uses, or expects or is expected to use, the product.  A product
is a consumer product regardless of whether the product has substantial
commercial, industrial or non-consumer uses, unless such uses represent
the only significant mode of use of the product.

  "Installation Information" for a User Product means any methods,
procedures, authorization keys, or other information required to install
and execute modified versions of a covered work in that User Product from
a modified version of its Corresponding Source.  The information must
suffice to ensure that the continued functioning of the modified object
code is in no case prevented or interfered with solely because
modification has been made.

  If you convey an object code work under this section in, or with, or
specifically for use in, a User Product, and the conveying occurs as
part of a transaction in which the right of possession and use of the
User Product is transferred to the recipient in perpetuity or for a
fixed term (regardless of how the transaction is characterized), the
Corresponding Source conveyed under this section must be accompanied
by the Installation Information.  But this requirement does not apply
if neither you nor any third party retains the ability to install
modified object code on the User Product (for example, the work has
been installed in ROM).

  The requirement to provide Installation Information does not include a
requirement to continue to provide support service, warranty, or updates
for a work that has been modified or installed by the recipient, or for
the User Product in which it has been modified or installed.  Access to a
network may be denied when the modification itself materially and
adversely affects the operation of the network or violates the rules and
protocols for communication across the network.

  Corresponding Source conveyed, and Installation Information provided,
in accord with this section must be in a format that is publicly
documented (and with an implementation available to the public in
source code form), and must require no special password or key for
unpacking, reading or copying.

  7. Additional Terms.

  "Additional permissions" are terms that supplement the terms of this
License by making exceptions from one or more of its conditions.
Additional permissions that are applicable to the entire Program shall
be treated as though they were included in this License, to the extent
that they are valid under applicable law.  If additional permissions
apply only to part of the Program, that part may be used separately
under those permissions, but the entire Program remains governed by
this License without regard to the additional permissions.

  When you convey a copy of a covered work, you may at your option
remove any additional permissions from that copy, or from any part of
it.  (Additional permissions may be written to require their own
removal in certain cases when you modify the work.)  You may place
additional permissions on material, added by you to a covered work,
for which you have or can give appropriate copyright permission.

  Notwithstanding any other provision of this License, for material you
add to a covered work, you may (if authorized by the copyright holders of
that material) supplement the terms of this License with terms:

    a) Disclaiming warranty or limiting liability differently from the
    terms of sections 15 and 16 of this License; or

    b) Requiring preservation of specified reasonable legal notices or
    author attributions in that material or in the Appropriate Legal
    Notices displayed by works containing it; or

    c) Prohibiting misrepresentation of the origin of that material, or
    requiring that modified versions of such material be marked in
    reasonable ways as different from the original version; or

    d) Limiting the use for publicity purposes of names of licensors or
    authors of the material; or

    e) Declining to grant rights under trademark law for use of some
    trade names, trademarks, or service marks; or

    f) Requiring indemnification of licensors and authors of that
    material by anyone who conveys the material (or modified versions of
    it) with contractual assumptions of liability to the recipient, for
    any liability that these contractual assumptions directly impose on
    those licensors and authors.

  All other non-permissive additional terms are considered "further
restrictions" within the meaning of section 10.  If the Program as you
received it, or any part of it, contains a notice stating that it is
governed by this License along with a term that is a further
restriction, you may remove that term.  If a license document contains
a further restriction but permits relicensing or conveying under this
License, you may add to a covered work material governed by the terms
of that license document, provided that the further restriction does
not survive such relicensing or conveying.

  If you add terms to a covered work in accord with this section, you
must place, in the relevant source files, a statement of the
additional terms that apply to those files, or a notice indicating
where to find the applicable terms.

  Additional terms, permissive or non-permissive, may be stated in the
form of a separately written license, or stated as exceptions;
the above requirements apply either way.

  8. Termination.

  You may not propagate or modify a covered work except as expressly
provided under this License.  Any attempt otherwise to propagate or
modify it is void, and will automatically terminate your rights under
this License (including any patent licenses granted under the third
paragraph of section 11).

  However, if you cease all violation of this License, then your
license from a particular copyright holder is reinstated (a)
provisionally, unless and until the copyright holder explicitly and
finally terminates your license, and (b) permanently, if the copyright
holder fails to notify you of the violation by some reasonable means
prior to 60 days after the cessation.

  Moreover, your license from a particular copyright holder is
reinstated permanently if the copyright holder notifies you of the
violation by some reasonable means, this is the first time you have
received notice of violation of this License (for any work) from that
copyright holder, and you cure the violation prior to 30 days after
your receipt of the notice.

  Termination of your rights under this section does not terminate the
licenses of parties who have received copies or rights from you under
this License.  If your rights have been terminated and not permanently
reinstated, you do not qualify to receive new licenses for the same
material under section 10.

  9. Acceptance Not Required for Having Copies.

  You are not required to accept this License in order to receive or
run a copy of the Program.  Ancillary propagation of a covered work
occurring solely as a consequence of using peer-to-peer transmission
to receive a copy likewise does not require acceptance.  However,
nothing other than this License grants you permission to propagate or
modify any covered work.  These actions infringe copyright if you do
not accept this License.  Therefore, by modifying or propagating a
covered work, you indicate your acceptance of this License to do so.

  10. Automatic Licensing of Downstream Recipients.

  Each time you convey a covered work, the recipient automatically
receives a license from the original licensors, to run, modify and
propagate that work, subject to this License.  You are not responsible
for enforcing compliance by third parties with this License.

  An "entity transaction" is a transaction transferring control of an
organization, or substantially all assets of one, or subdividing an
organization, or merging organizations.  If propagation of a covered
work results from an entity transaction, each party to that
transaction who receives a copy of the work also receives whatever
licenses to the work the party's predecessor in interest had or could
give under the previous paragraph, plus a right to possession of the
Corresponding Source of the work from the predecessor in interest, if
the predecessor has it or can get it with reasonable efforts.

  You may not impose any further restrictions on the exercise of the
rights granted or affirmed under this License.  For example, you may
not impose a license fee, royalty, or other charge for exercise of
rights granted under this License, and you may not initiate litigation
(including a cross-claim or counterclaim in a lawsuit) alleging that
any patent claim is infringed by making, using, selling, offering for
sale, or importing the Program or any portion of it.

  11. Patents.

  A "contributor" is a copyright holder who authorizes use under this
License of the Program or a work on which the Program is based.  The
work thus licensed is called the contributor's "contributor version".

  A contributor's "essential patent claims" are all patent claims
owned or controlled by the contributor, whether already acquired or
hereafter acquired, that would be infringed by some manner, permitted
by this License, of making, using, or selling its contributor version,
but do not include claims that would be infringed only as a
consequence of further modification of the contributor version.  For
purposes of this definition, "control" includes the right to grant
patent sublicenses in a manner consistent with the requirements of
this License.

  Each contributor grants you a non-exclusive, worldwide, royalty-free
patent license under the contributor's essential patent claims, to
make, use, sell, offer for sale, import and otherwise run, modify and
propagate the contents of its contributor version.

  In the following three paragraphs, a "patent license" is any express
agreement or commitment, however denominated, not to enforce a patent
(such as an express permission to practice a patent or covenant not to
sue for patent infringement).  To "grant" such a patent license to a
party means to make such an agreement or commitment not to enforce a
patent against the party.

  If you convey a covered work, knowingly relying on a patent license,
and the Corresponding Source of the work is not available for anyone
to copy, free of charge and under the terms of this License, through a
publicly available network server or other readily accessible means,
then you must either (1) cause the Corresponding Source to be so
available, or (2) arrange to deprive yourself of the benefit of the
patent license for this particular work, or (3) arrange, in a manner
consistent with the requirements of this License, to extend the patent
license to downstream recipients.  "Knowingly relying" means you have
actual knowledge that, but for the patent license, your conveying the
covered work in a country, or your recipient's use of the covered work
in a country, would infringe one or more identifiable patents in that
country that you have reason to believe are valid.

  If, pursuant to or in connection with a single transaction or
arrangement, you convey, or propagate by procuring conveyance of, a
covered work, and grant a patent license to some of the parties
receiving the covered work authorizing them to use, propagate, modify
or convey a specific copy of the covered work, then the patent license
you grant is automatically extended to all recipients of the covered
work and works based on it.

  A patent license is "discriminatory" if it does not include within
the scope of its coverage, prohibits the exercise of, or is
conditioned on the non-exercise of one or more of the rights that are
specifically granted under this License.  You may not convey a covered
work if you are a party to an arrangement with a third party that is
in the business of distributing software, under which you make payment
to the third party based on the extent of your activity of conveying
the work, and under which the third party grants, to any of the
parties who would receive the covered work from you, a discriminatory
patent license (a) in connection with copies of the covered work
conveyed by you (or copies made from those copies), or (b) primarily
for and in connection with specific products or compilations that
contain the covered work, unless you entered into that arrangement,
or that patent license was granted, prior to 28 March 2007.

  Nothing in this License shall be construed as excluding or limiting
any implied license or other defenses to infringement that may
otherwise be available to you under applicable patent law.

  12. No Surrender of Others' Freedom.

  If conditions are imposed on you (whether by court order, agreement or
otherwise) that contradict the conditions of this License, they do not
excuse you from the conditions of this License.  If you cannot convey a
covered work so as to satisfy simultaneously your obligations under this
License and any other pertinent obligations, then as a consequence you may
not convey it at all.  For example, if you agree to terms that obligate you
to collect a royalty for further conveying from those to whom you convey
the Program, the only way you could satisfy both those terms and this
License would be to refrain entirely from conveying the Program.

  13. Use with the GNU Affero General Public License.

  Notwithstanding any other provision of this License, you have
permission to link or combine any covered work with a work licensed
under version 3 of the GNU Affero General Public License into a single
combined work, and to convey the resulting work.  The terms of this
License will continue to apply to the part which is the covered work,
but the special requirements of the GNU Affero General Public License,
section 13, concerning interaction through a network will apply to the
combination as such.

  14. Revised Versions of this License.

  The Free Software Foundation may publish revised and/or new versions of
the GNU General Public License from time to time.  Such new versions will
be similar in spirit to the present version, but may differ in detail to
address new problems or concerns.

  Each version is given a distinguishing version number.  If the
Program specifies that a certain numbered version of the GNU General
Public License "or any later version" applies to it, you have the
option of following the terms and conditions either of that numbered
version or of any later version published by the Free Software
Foundation.  If the Program does not specify a version number of the
GNU General Public License, you may choose any version ever published
by the Free Software Foundation.

  If the Program specifies that a proxy can decide which future
versions of the GNU General Public License can be used, that proxy's
public statement of acceptance of a version permanently authorizes you
to choose that version for the Program.

  Later license versions may give you additional or different
permissions.  However, no additional obligations are imposed on any
author or copyright holder as a result of your choosing to follow a
later version.

  15. Disclaimer of Warranty.

  THERE IS NO WARRANTY FOR THE PROGRAM, TO THE EXTENT PERMITTED BY
APPLICABLE LAW.  EXCEPT WHEN OTHERWISE STATED IN WRITING THE COPYRIGHT
HOLDERS AND/OR OTHER PARTIES PROVIDE THE PROGRAM "AS IS" WITHOUT WARRANTY
OF ANY KIND, EITHER EXPRESSED OR IMPLIED, INCLUDING, BUT NOT LIMITED TO,
THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A PARTICULAR
PURPOSE.  THE ENTIRE RISK AS TO THE QUALITY AND PERFORMANCE OF THE PROGRAM
IS WITH YOU.  SHOULD THE PROGRAM PROVE DEFECTIVE, YOU ASSUME THE COST OF
ALL NECESSARY SERVICING, REPAIR OR CORRECTION.

  16. Limitation of Liability.

  IN NO EVENT UNLESS REQUIRED BY APPLICABLE LAW OR AGREED TO IN WRITING
WILL ANY COPYRIGHT HOLDER, OR ANY OTHER PARTY WHO MODIFIES AND/OR CONVEYS
THE PROGRAM AS PERMITTED ABOVE, BE LIABLE TO YOU FOR DAMAGES, INCLUDING ANY
GENERAL, SPECIAL, INCIDENTAL OR CONSEQUENTIAL DAMAGES ARISING OUT OF THE
USE OR INABILITY TO USE THE PROGRAM (INCLUDING BUT NOT LIMITED TO LOSS OF
DATA OR DATA BEING RENDERED INACCURATE OR LOSSES SUSTAINED BY YOU OR THIRD
PARTIES OR A FAILURE OF THE PROGRAM TO OPERATE WITH ANY OTHER PROGRAMS),
EVEN IF SUCH HOLDER OR OTHER PARTY HAS BEEN ADVISED OF THE POSSIBILITY OF
SUCH DAMAGES.

  17. Interpretation of Sections 15 and 16.

  If the disclaimer of warranty and limitation of liability provided
above cannot be given local legal effect according to their terms,
reviewing courts shall apply local law that most closely approximates
an absolute waiver of all civil liability in connection with the
Program, unless a warranty or assumption of liability accompanies a
copy of the Program in return for a fee.

                     END OF TERMS AND CONDITIONS

            How to Apply These Terms to Your New Programs

  If you develop a new program, and you want it to be of the greatest
possible use to the public, the best way to achieve this is to make it
free software which everyone can redistribute and change under these terms.

  To do so, attach the following notices to the program.  It is safest
to attach them to the start of each source file to most effectively
state the exclusion of warranty; and each file should have at least
the "copyright" line and a pointer to where the full notice is found.

    <one line to give the program's name and a brief idea of what it does.>
    Copyright (C) <year>  <name of author>

    This program is free software: you can redistribute it and/or modify
    it under the terms of the GNU General Public License as published by
    the Free Software Foundation, either version 3 of the License, or
    (at your option) any later version.

    This program is distributed in the hope that it will be useful,
    but WITHOUT ANY WARRANTY; without even the implied warranty of
    MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE.  See the
    GNU General Public License for more details.

    You should have received a copy of the GNU General Public License
    along with this program.  If not, see <https://www.gnu.org/licenses/>.

Also add information on how to contact you by electronic and paper mail.

  If the program does terminal interaction, make it output a short
notice like this when it starts in an interactive mode:

    <program>  Copyright (C) <year>  <name of author>
    This program comes with ABSOLUTELY NO WARRANTY; for details type `show w'.
    This is free software, and you are welcome to redistribute it
    under certain conditions; type `show c' for details.

The hypothetical commands `show w' and `show c' should show the appropriate
parts of the General Public License.  Of course, your program's commands
might be different; for a GUI interface, you would use an "about box".

  You should also get your employer (if you work as a programmer) or school,
if any, to sign a "copyright disclaimer" for the program, if necessary.
For more information on this, and how to apply and follow the GNU GPL, see
<https://www.gnu.org/licenses/>.

  The GNU General Public License does not permit incorporating your program
into proprietary programs.  If your program is a subroutine library, you
may consider it more useful to permit linking proprietary applications with
the library.  If this is what you want to do, use the GNU Lesser General
Public License instead of this License.  But first, please read
<https://www.gnu.org/licenses/why-not-lgpl.html>.

==> anc/cuts.ieq <==

# 3-dicycle equations


(3dicycle)  x_{ik} - X_{ij,ik} - X_{ik,jk} + X_{ij,jk} = 0

# Triangle 

(triangle1)     0 <= X_{ij,kl}
(triangle2a)    X_{ij,kl} <= x_{ij}
(triangle2b)    X_{ij,kl} <= x_{kl}    
(triangle3)     x_{ij} + x_{kl} <= 1 + X_{ij,kl}
(triangle4a)    X_{ij,kl} + X_{uv,kl} <= x_{kl} + X_{ij,uv}
(triangle4b)    X_{ij,kl} + X_{uv,kl} <= x_{kl} + X_{ij,uv}
(triangle5)     x_{ij} + x_{kl} + x_{uv} <= 1 + X_{ij,kl} + X_{ij,uv} + X_{kl,uv}

# MultLOP

(lin3d1a)   0 <= X_{ij,uv} + X_{jk,uv} - X_{ik,uv}
(lin3d1b)   X_{ij,uv} + X_{jk,uv} - X_{ik,uv} <= x_{uv}
(lin3d2a)   0 <= x_{ij} + x_{jk} - x_{ik} - X_{ij,uv} - X_{jk,uv} + X_{ik,uv}
(lin3d2b)   x_{ij} + x_{jk} - x_{ik} - X_{ij,uv} - X_{jk,uv} + X_{ik,uv} <= 1- x_{uv}



# New inequalities from LO2(n)^4

( 53)         X_{il,jk} <= X_{ij,jk} +X_{jk,kl} +X_{ik,jl} 
( 69+E18)     X_{ij,il} + X_{jk,il}  +X_{kl,il} <= 2*x_{il} +X_{ik,jl}
( 83+E18)     X_{ij,il} + X_{jk,il} +X_{kl,il} <= x_{il} +X_{ij,jk} +X_{ij,kl} +X_{jk,kl}


LHS 0 diag, RHS 1 diag
( 79+E18)     X_{ik,jl} +X_{ij,il} <= x_{ik} +X_{ij,jk} +X_{ij,kl}
( 60+E19)     X_{ij,ik} +X_{ik,jl} <= x_{ik} +X_{ik,kl} +X_{il,jk}
( 57+E16)     X_{il,jl} +X_{ik,il} <= x_{il} +X_{ij,kl} +X_{il,jk}
( 59)         X_{ik,jl} +X_{il,kl} <= x_{jl} +X_{ij,kl} +X_{jk,kl}
( 56)         X_{ik,jl} +X_{jl,kl} <= x_{jl} +X_{ij,jl} +X_{il,jk} 

LHS 0 diag, RHS 2 diag
( 84+E16)     X_{ik,jk} +X_{ij,kl} +X_{ik,il} <= x_{ij} +x_{ik} +X_{ik,jl}
( 86+E19)     X_{ij,ik} +X_{il,jk} +X_{ij,kl} <= x_{ij} +x_{il} +X_{ij,jl}
( 68)         X_{il,jk} +X_{ij,kl} +X_{jl,kl} <= x_{il} +x_{kl} +X_{ik,kl}
( 72+E13)     X_{il,jl} +X_{ij,kl} +X_{jk,jl} <= x_{jl} +x_{kl} +X_{ik,jl}

LHS 1 diag, RHS 2 diag
( 82+E13)     x_{il} +X_{ik,jk} +X_{jk,jl} <= x_{ik} +x_{jl} +X_{ij,kl} +X_{il,jk} 

LHS 0 diag, RHS 2 diag
( 98+E16+E13) X_{ik,jk} +X_{il,jl} +X_{ik,il} +X_{jk,jl} <= x_{il} +x_{jk} +X_{il,jk} +X_{ik,jl}
( 92+E19)     X_{ij,ik} +X_{ik,jl} +X_{ij,kl} +X_{jl,kl} <= x_{ik} +x_{kl} +X_{ij,jl} +X_{ik,kl} 
( 96+E19)     X_{ij,ik} +X_{ik,jl} +X_{ij,kl} +X_{jl,kl} <= x_{ij} +x_{jl} +X_{ij,jl} +X_{ik,kl}
( 97+E16+E13) X_{ik,jk} +X_{il,jl} +X_{ik,il} +X_{jk,jl} <= x_{ik} +x_{jl} +X_{ik,jl} +X_{il,jk}

LHS 1 diag, RHS 3 diag
( 94+E13)     x_{ik} +X_{il,jl} +X_{ij,kl} +X_{jk,jl} <= x_{ij} +x_{il} +x_{jk} +X_{ik,jl}
( 88)         x_{ik} +X_{ij,kl} +X_{il,jk} +X_{jl,kl} <= x_{ij} +x_{jk} +x_{jl} +X_{ik,kl} 
( 93+E19)     x_{jl} +X_{ij,ik} +X_{il,jk} +X_{ij,kl} <= x_{ik} +x_{jk} +x_{kl} +X_{ij,jl}
( 91+E16)     x_{jl} +X_{ij,kl} +X_{ik,il} +X_{ik,jk} <= x_{il} +x_{jk} +x_{kl} +X_{ik,jl} 

LHS 2 diag, RHS 4 diag
( 95+E18)     x_{ik} +x_{jl} +X_{ij,il} +X_{il,jk} +X_{il,kl} <= x_{ij} +x_{il} +x_{jk} +x_{kl} +X_{ik,jl}

(122+E13)     x_{ij} +x_{kl} +X_{ik,jk} +X_{jk,jl} <= 1 +x_{jk} +X_{ij,kl} +X_{il,jk} 

coeff 1 + 5 diag
(118)         x_{ij} +x_{jk} +x_{kl} +X_{ik,jl} +X_{il,kl} <= 1 +x_{ik} +x_{il} +X_{ij,kl} +X_{jk,kl}
(120)         x_{ij} +x_{il} +x_{jk} +X_{ik,jl} +X_{jl,kl} <= 1 +x_{ik} +x_{kl} +X_{il,jk} +X_{ij,jl}
(121+E18)     x_{ij} +x_{jk} +x_{kl} +X_{ik,jl} +X_{ij,il} <= 1 +x_{il} +x_{jl} +X_{ij,jk} +X_{ij,kl}
(123+E19)     x_{il} +x_{jk} +x_{kl} +X_{ij,ik} +X_{ik,jl} <= 1 +x_{ij} +x_{jl} +X_{il,jk} +X_{ik,kl}
(124+E16)     x_{ij} +x_{jk} +x_{kl} +X_{il,jl} +X_{ik,il} <= 1 +x_{ik} +x_{jl} +X_{ij,kl} +X_{il,jk}

(125+E18)     x_{ij} +x_{jk} +x_{kl} +X_{il,jk} +X_{ij,il} +X_{il,kl} <= 1 +2*x_{il} +X_{ij,jk} +X_{ij,kl} +X_{jk,kl}

(126)         x_{ij} +x_{ik} +x_{jk} +x_{jl} +x_{kl} +X_{il,jk} <= 2 +x_{il} +X_{ij,jk} +X_{ik,jl} +X_{jk,kl} 
END



==> anc/er_graphs/er01_n10_p03.edgelist <==
name: er01_n10_p03 
10 11
1 4
1 9
2 8
4 5
4 6
4 8
4 10
5 6
7 10
8 9
8 10


==> anc/er_graphs/er02_n20_p03.edgelist <==
name: er02_n20_p03 
20 60
1 3
1 4
1 5
1 6
1 12
1 15
1 19
2 4
2 7
2 11
2 16
2 20
3 4
3 6
3 9
3 11
3 15
3 18
3 19
4 5
4 8
4 10
4 11
4 12
4 18
5 13
5 14
5 19
5 20
6 7
7 10
7 12
7 19
8 10
8 15
8 18
9 11
9 13
9 15
9 17
9 20
10 11
10 12
11 13
11 16
11 19
11 20
12 14
12 16
12 17
12 20
13 14
13 18
14 16
14 18
14 19
15 16
16 18
17 19
19 20


==> anc/er_graphs/er03_n30_p03.edgelist <==
name: er03_n30_p03 
30 131
1 7
1 8
1 11
1 20
1 22
1 25
1 27
2 8
2 9
2 11
2 17
2 18
2 19
2 20
2 27
2 29
3 6
3 8
3 10
3 13
3 17
3 20
3 21
3 27
4 8
4 10
4 13
4 23
5 10
5 12
5 17
5 18
5 21
5 26
6 14
6 15
6 17
6 22
6 24
6 25
6 27
6 28
7 13
7 14
7 15
7 17
7 20
7 21
7 26
7 29
7 30
8 11
8 13
8 22
8 25
8 26
9 10
9 16
9 20
9 23
9 24
9 27
9 29
10 11
10 12
10 14
10 16
10 21
10 22
10 24
10 25
10 26
11 12
11 13
11 15
11 16
11 17
11 19
11 27
11 30
12 16
12 18
12 22
12 23
12 29
13 15
13 21
13 22
13 25
13 29
13 30
14 24
15 18
15 21
16 18
16 19
16 21
16 22
17 18
17 20
17 24
17 26
17 30
18 20
18 26
18 27
18 30
19 23
19 25
19 28
19 30
20 25
20 27
20 28
20 29
21 28
21 30
22 25
22 26
22 28
22 30
23 25
23 28
23 30
24 25
24 27
25 26
25 29
25 30
27 28
28 29


==> anc/er_graphs/er04_n40_p03.edgelist <==
name: er04_n40_p03 
40 246
1 8
1 9
1 11
1 12
1 18
1 20
1 24
1 26
1 31
2 3
2 5
2 9
2 12
2 13
2 15
2 16
2 17
2 19
2 20
2 22
2 23
2 24
2 25
2 26
2 29
2 32
2 33
2 39
3 5
3 8
3 9
3 11
3 15
3 16
3 25
3 26
3 32
3 33
3 36
3 37
4 7
4 14
4 16
4 17
4 19
4 22
4 27
4 29
4 32
4 35
4 37
4 39
5 10
5 11
5 13
5 14
5 17
5 18
5 21
5 22
5 24
5 26
5 32
5 39
6 7
6 12
6 15
6 20
6 21
6 24
6 28
6 30
6 31
6 32
6 36
6 39
7 8
7 14
7 18
7 21
7 23
7 24
7 29
7 30
7 35
7 37
7 39
7 40
8 10
8 12
8 17
8 22
8 26
8 39
9 18
9 19
9 20
9 21
9 29
9 31
9 32
9 36
9 39
9 40
10 11
10 12
10 14
10 16
10 19
10 20
10 21
10 25
10 27
10 28
10 29
10 31
10 36
10 39
10 40
11 13
11 14
11 19
11 22
11 24
11 25
11 28
11 29
11 37
11 40
12 14
12 15
12 16
12 17
12 18
12 20
12 22
12 30
12 32
13 18
13 20
13 21
13 23
13 32
13 33
13 35
13 37
13 38
13 39
14 19
14 21
14 23
14 29
14 32
14 33
14 34
15 19
15 22
15 23
15 34
15 35
15 40
16 18
16 21
16 22
16 23
16 30
16 34
16 36
16 37
16 40
17 18
17 20
17 21
17 22
17 23
17 37
18 20
18 23
18 27
18 38
19 20
19 24
19 26
19 27
19 34
19 38
20 25
20 28
20 31
20 32
20 34
20 36
21 23
21 24
21 26
21 28
21 29
21 31
21 32
21 33
22 23
22 26
22 29
22 37
23 24
23 29
23 30
23 31
23 33
23 36
24 25
24 26
24 28
24 29
24 31
24 32
24 38
24 39
25 32
25 35
25 38
25 40
26 27
26 29
26 32
26 35
27 32
27 35
27 37
28 30
28 31
28 33
29 40
30 38
31 32
31 33
31 36
31 38
32 39
33 35
33 36
35 37
35 38
35 39
35 40
36 39


==> anc/er_graphs/er05_n50_p03.edgelist <==
name: er05_n50_p03 
50 372
1 5
1 8
1 12
1 22
1 23
1 24
1 26
1 27
1 33
1 34
1 38
1 43
1 44
1 47
2 6
2 12
2 13
2 16
2 17
2 19
2 22
2 30
2 38
2 40
2 41
2 46
2 47
2 49
3 7
3 8
3 9
3 11
3 12
3 15
3 18
3 22
3 23
3 30
3 31
3 33
3 38
3 39
3 41
3 46
3 47
3 49
4 5
4 10
4 11
4 15
4 19
4 27
4 28
4 30
4 33
4 34
4 35
4 36
4 46
4 49
5 9
5 10
5 13
5 22
5 25
5 27
5 28
5 40
5 44
5 47
5 50
6 10
6 11
6 14
6 17
6 19
6 25
6 38
6 45
6 48
6 49
7 8
7 17
7 18
7 21
7 24
7 25
7 29
7 33
7 35
7 40
7 41
7 43
8 15
8 16
8 17
8 21
8 22
8 25
8 30
8 32
8 36
8 39
8 40
8 46
8 47
9 15
9 17
9 18
9 19
9 25
9 32
9 35
9 50
10 11
10 14
10 16
10 21
10 23
10 27
10 29
10 37
10 41
10 42
10 44
10 45
11 12
11 13
11 15
11 20
11 21
11 22
11 24
11 40
11 43
11 44
11 46
11 48
12 13
12 18
12 19
12 24
12 28
12 30
12 31
12 33
12 34
12 36
12 37
12 40
12 41
12 45
12 46
12 47
13 15
13 20
13 21
13 24
13 25
13 27
13 31
13 34
13 35
13 43
13 46
13 47
14 18
14 23
14 31
14 33
14 34
14 37
14 47
14 50
15 17
15 20
15 22
15 24
15 27
15 28
15 30
15 31
15 36
15 37
15 38
15 41
15 47
16 17
16 24
16 27
16 30
16 33
16 37
16 38
16 41
16 46
16 50
17 22
17 27
17 28
17 34
17 37
17 38
17 39
17 43
17 46
18 26
18 27
18 28
18 32
18 36
18 39
18 43
18 44
18 46
18 48
18 50
19 23
19 32
19 33
19 37
19 44
19 45
19 46
19 47
20 23
20 25
20 35
20 36
20 40
20 46
20 49
21 25
21 27
21 29
21 31
21 34
21 35
21 40
21 43
21 50
22 23
22 26
22 29
22 31
22 40
22 41
22 42
22 43
22 44
22 45
22 47
22 48
22 49
23 30
23 32
23 33
23 34
23 36
23 37
23 39
23 48
23 50
24 31
24 39
24 41
24 42
24 44
24 47
24 49
25 34
25 39
26 27
26 28
26 31
26 34
26 40
26 47
26 49
27 39
27 44
27 45
27 46
27 48
27 49
28 29
28 31
28 32
28 37
28 42
28 48
28 50
29 33
29 34
29 38
29 39
29 40
29 43
29 47
30 31
30 33
30 35
30 37
30 38
30 41
30 44
30 45
30 48
30 50
31 32
31 37
31 39
31 46
31 47
31 49
31 50
32 36
32 39
32 44
32 47
32 49
32 50
33 35
33 36
33 37
33 39
33 42
33 43
33 46
33 47
33 48
33 49
34 35
34 39
34 40
34 43
34 45
34 46
34 48
34 49
35 45
35 46
35 47
35 48
36 37
36 38
36 45
36 49
37 38
37 40
37 43
37 49
38 43
38 48
39 47
39 49
40 49
41 42
42 43
42 44
43 45
43 46
43 47
43 49
44 45
45 48
45 49
45 50
46 49
47 48
47 49
47 50


==> anc/er_graphs/er07_n10_p04.edgelist <==
name: er07_n10_p04 
10 19
1 4
1 8
1 10
2 3
2 6
2 10
3 4
3 6
3 10
4 6
4 9
4 10
5 7
5 9
6 8
6 9
6 10
7 10
9 10


==> anc/er_graphs/er08_n20_p04.edgelist <==
name: er08_n20_p04 
20 81
1 2
1 5
1 9
1 11
1 16
1 17
2 4
2 7
2 8
2 9
2 15
2 16
2 20
3 5
3 7
3 9
3 10
4 14
4 16
4 19
5 9
5 11
5 12
5 13
5 15
5 16
5 17
5 19
5 20
6 7
6 10
6 12
6 14
6 15
6 16
6 17
6 19
6 20
7 11
7 12
7 16
7 18
8 10
8 11
8 13
8 19
8 20
9 10
9 12
9 15
9 17
10 13
10 14
10 16
10 18
11 12
11 13
11 15
11 16
11 19
11 20
12 13
12 14
12 15
12 16
12 18
12 20
13 14
13 20
14 16
14 19
14 20
15 16
15 19
15 20
16 18
16 20
17 18
17 20
18 19
18 20


==> anc/er_graphs/er09_n30_p04.edgelist <==
name: er09_n30_p04 
30 166
1 4
1 5
1 8
1 12
1 14
1 15
1 16
1 17
1 20
1 21
1 29
2 7
2 8
2 10
2 13
2 17
2 19
2 20
2 22
2 24
2 28
2 29
3 6
3 7
3 10
3 13
3 15
3 19
3 23
3 26
3 27
3 28
3 29
4 6
4 13
4 14
4 16
4 20
4 23
4 24
4 25
4 27
4 28
4 29
5 8
5 11
5 13
5 16
5 19
5 21
5 22
5 27
5 30
6 8
6 9
6 10
6 12
6 13
6 17
6 18
6 19
6 20
6 26
7 14
7 20
7 22
7 23
7 25
7 27
8 9
8 11
8 12
8 15
8 16
8 19
8 20
8 24
8 30
9 12
9 14
9 15
9 17
9 19
9 23
9 27
9 29
10 11
10 12
10 14
10 15
10 19
10 26
10 30
11 13
11 16
11 19
11 24
11 25
11 29
12 20
12 23
12 24
12 26
12 27
13 17
13 19
13 20
13 23
13 27
13 28
14 15
14 21
14 22
14 23
14 24
14 25
14 26
14 27
14 28
14 30
15 20
15 21
15 22
15 24
15 25
15 27
15 30
16 20
16 21
16 24
16 26
16 28
16 30
17 29
18 20
18 22
18 26
18 27
18 29
18 30
19 22
19 23
19 27
19 29
19 30
20 27
20 29
20 30
21 24
21 28
21 29
22 24
22 25
22 26
22 30
23 24
23 25
23 29
24 25
24 26
25 27
25 28
25 29
26 27
28 30
29 30


==> anc/er_graphs/er10_n40_p04.edgelist <==
name: er10_n40_p04 
40 325
1 4
1 6
1 7
1 8
1 12
1 13
1 14
1 15
1 18
1 20
1 21
1 25
1 26
1 27
1 28
1 33
1 34
1 38
2 4
2 5
2 7
2 8
2 11
2 15
2 23
2 25
2 26
2 27
2 30
2 32
2 33
2 36
2 37
3 4
3 9
3 10
3 13
3 14
3 17
3 19
3 20
3 21
3 23
3 24
3 31
3 32
3 33
3 35
3 36
3 37
3 39
4 8
4 14
4 15
4 22
4 23
4 24
4 31
5 7
5 8
5 9
5 10
5 12
5 13
5 14
5 16
5 20
5 21
5 22
5 23
5 25
5 26
5 33
5 34
5 35
5 40
6 8
6 9
6 13
6 14
6 16
6 18
6 21
6 24
6 26
6 27
6 29
6 30
6 36
6 39
7 10
7 11
7 14
7 18
7 20
7 23
7 27
7 29
7 32
7 33
7 34
7 35
7 36
7 39
8 10
8 11
8 12
8 13
8 24
8 25
8 26
8 27
8 28
8 29
8 30
8 31
8 32
8 35
8 36
8 38
8 39
8 40
9 13
9 14
9 18
9 19
9 20
9 22
9 23
9 24
9 30
9 34
9 39
10 12
10 15
10 16
10 17
10 25
10 26
10 27
10 28
10 29
10 30
10 32
10 35
10 38
11 14
11 15
11 18
11 22
11 27
11 28
11 30
11 31
11 35
11 36
11 38
12 14
12 15
12 19
12 20
12 21
12 23
12 25
12 26
12 28
12 31
12 35
12 37
12 39
13 17
13 18
13 19
13 20
13 22
13 23
13 25
13 29
13 40
14 16
14 19
14 20
14 21
14 22
14 24
14 28
14 30
14 31
14 32
14 33
14 34
14 35
14 36
14 38
14 39
14 40
15 17
15 19
15 24
15 28
15 35
15 36
15 40
16 20
16 23
16 25
16 27
16 32
16 33
16 36
16 37
17 20
17 23
17 27
17 30
17 35
17 36
17 39
18 25
18 27
18 28
18 30
18 34
18 35
18 36
18 40
19 23
19 24
19 25
19 26
19 27
19 28
19 29
19 30
19 32
19 34
19 36
19 37
19 38
19 39
19 40
20 21
20 22
20 24
20 30
20 32
20 33
20 35
20 36
20 37
21 33
21 36
22 26
22 27
22 28
22 31
22 34
22 36
22 38
23 26
23 27
23 30
23 32
23 33
23 35
23 36
23 38
23 40
24 31
24 32
24 34
24 40
25 26
25 27
25 31
25 32
25 34
25 35
25 36
25 38
26 27
26 29
26 32
26 33
26 35
26 36
26 38
26 39
27 30
27 33
27 34
27 35
27 36
27 37
27 39
28 31
28 33
28 38
28 39
29 31
29 34
29 38
29 39
30 31
30 32
30 34
30 38
31 33
31 39
32 35
32 36
32 37
32 38
33 35
33 37
34 35
34 39
34 40
35 36
35 38
35 39
36 37
36 38
36 39
37 39


==> anc/er_graphs/er11_n50_p04.edgelist <==
name: er11_n50_p04 
50 506
1 5
1 7
1 10
1 12
1 13
1 15
1 17
1 18
1 21
1 25
1 27
1 28
1 31
1 33
1 36
1 37
1 41
1 42
1 43
1 46
1 47
1 48
2 3
2 4
2 6
2 8
2 9
2 13
2 14
2 16
2 17
2 21
2 24
2 25
2 26
2 27
2 30
2 31
2 32
2 35
2 36
2 37
2 39
2 40
2 41
2 46
2 47
2 48
2 49
2 50
3 4
3 9
3 10
3 12
3 13
3 14
3 21
3 24
3 34
3 38
3 39
3 41
3 42
3 43
3 49
4 5
4 9
4 10
4 12
4 13
4 16
4 17
4 18
4 21
4 24
4 31
4 35
4 38
4 41
4 42
4 44
4 47
4 50
5 7
5 9
5 12
5 13
5 18
5 19
5 26
5 29
5 30
5 31
5 32
5 38
5 39
5 41
6 7
6 13
6 14
6 15
6 18
6 19
6 20
6 22
6 24
6 26
6 27
6 29
6 32
6 34
6 37
6 39
6 43
6 46
6 48
7 12
7 13
7 17
7 18
7 21
7 30
7 31
7 34
7 36
7 37
7 42
7 47
7 48
7 49
8 11
8 12
8 13
8 14
8 20
8 22
8 24
8 26
8 28
8 29
8 30
8 32
8 33
8 37
8 39
8 40
8 43
8 48
8 49
9 10
9 11
9 13
9 14
9 16
9 17
9 18
9 22
9 24
9 25
9 29
9 32
9 33
9 39
9 41
9 42
9 43
9 44
9 45
9 47
9 48
9 49
9 50
10 11
10 15
10 16
10 20
10 22
10 26
10 35
10 37
10 39
10 41
10 42
10 43
10 44
10 46
10 48
10 49
10 50
11 15
11 17
11 20
11 23
11 29
11 30
11 32
11 34
11 35
11 40
11 41
11 43
11 44
11 45
12 13
12 14
12 16
12 17
12 21
12 22
12 23
12 25
12 29
12 30
12 31
12 33
12 35
12 36
12 37
12 38
12 39
12 48
13 15
13 20
13 23
13 27
13 28
13 30
13 38
13 44
13 46
13 47
13 49
13 50
14 16
14 17
14 18
14 19
14 23
14 24
14 26
14 27
14 28
14 31
14 33
14 34
14 36
14 37
14 41
14 42
14 44
14 45
14 46
14 47
14 49
14 50
15 23
15 29
15 32
15 35
15 37
15 38
15 40
15 41
15 42
15 44
15 45
15 46
15 48
15 49
16 21
16 22
16 31
16 32
16 34
16 45
16 46
16 47
16 48
16 49
17 18
17 23
17 31
17 34
17 36
17 37
17 38
17 39
17 43
17 44
17 47
17 48
17 50
18 20
18 22
18 23
18 25
18 27
18 29
18 30
18 31
18 36
18 40
18 42
18 46
18 50
19 20
19 21
19 22
19 23
19 27
19 29
19 31
19 32
19 34
19 36
19 37
19 39
19 44
19 46
20 21
20 26
20 27
20 28
20 29
20 30
20 31
20 35
20 43
20 47
20 48
21 22
21 27
21 28
21 30
21 31
21 32
21 35
21 37
21 39
21 45
21 46
21 48
21 49
22 23
22 24
22 25
22 26
22 28
22 35
22 41
22 43
22 45
22 47
22 49
23 25
23 28
23 30
23 31
23 35
23 37
23 39
23 40
23 42
23 47
23 50
24 26
24 27
24 35
24 39
24 41
24 42
24 45
24 47
24 49
25 32
25 35
25 38
25 40
25 42
25 43
25 46
25 50
26 27
26 38
26 39
26 40
26 41
26 42
26 45
26 46
26 47
26 50
27 29
27 30
27 32
27 34
27 38
27 40
27 41
27 42
27 43
27 44
27 46
28 32
28 33
28 40
28 42
28 44
28 46
28 50
29 30
29 31
29 33
29 36
29 38
29 39
29 45
29 47
29 48
30 31
30 35
30 39
30 40
30 43
30 44
30 45
30 46
30 50
31 33
31 35
31 39
31 40
31 45
31 47
31 50
32 36
32 38
32 39
32 40
32 43
32 45
32 47
32 48
32 50
33 34
33 36
33 38
33 40
33 46
33 48
33 50
34 36
34 37
34 39
34 41
34 43
34 45
34 50
35 36
35 40
35 43
35 44
35 45
35 49
35 50
36 37
36 39
36 43
36 45
36 46
36 48
36 49
36 50
37 38
37 39
37 41
37 42
37 43
37 48
38 45
38 47
38 48
38 49
39 40
39 43
39 47
40 42
40 45
40 46
40 50
41 44
41 45
41 50
42 44
42 45
42 46
42 50
43 44
43 46
44 48
45 48
45 50
46 47
47 49
48 49
48 50


==> anc/er_graphs/er13_n10_p05.edgelist <==
name: er13_n10_p05 
10 21
1 2
1 4
1 5
1 7
1 8
1 10
2 4
2 8
2 9
2 10
3 4
4 6
4 8
4 9
5 8
5 9
6 7
6 8
7 9
8 9
9 10


==> anc/er_graphs/er14_n20_p05.edgelist <==
name: er14_n20_p05 
20 85
1 2
1 9
1 11
1 12
1 13
1 14
1 15
1 16
1 18
1 19
2 5
2 7
2 8
2 12
2 14
2 19
2 20
3 6
3 8
3 10
3 13
3 14
3 16
3 17
3 19
4 6
4 8
4 13
4 14
4 17
4 19
4 20
5 6
5 8
5 10
5 11
5 13
5 17
5 18
5 19
5 20
6 8
6 10
6 17
6 18
7 11
7 20
8 10
8 15
8 16
9 10
9 11
9 12
9 16
9 17
9 19
10 11
10 12
10 13
10 16
10 17
10 18
10 19
10 20
11 12
11 15
11 17
11 18
11 19
12 18
12 19
12 20
13 14
13 15
13 17
13 18
13 19
13 20
14 15
14 19
15 18
15 20
17 19
18 20
19 20


==> anc/er_graphs/er15_n30_p05.edgelist <==
name: er15_n30_p05 
30 222
1 5
1 6
1 8
1 9
1 12
1 13
1 14
1 16
1 17
1 19
1 20
1 21
1 22
1 23
1 25
1 27
2 3
2 4
2 5
2 9
2 10
2 11
2 13
2 14
2 16
2 20
2 23
2 26
2 27
2 28
2 30
3 5
3 6
3 7
3 8
3 10
3 12
3 13
3 15
3 20
3 21
3 22
3 25
3 27
3 28
3 30
4 5
4 6
4 7
4 10
4 11
4 12
4 15
4 16
4 17
4 27
4 28
4 29
5 6
5 11
5 12
5 13
5 14
5 17
5 18
5 22
5 23
5 28
5 29
6 7
6 8
6 11
6 15
6 16
6 17
6 18
6 19
6 23
6 24
6 26
6 27
6 28
6 29
7 8
7 11
7 12
7 14
7 17
7 18
7 19
7 20
7 21
7 22
7 23
7 24
7 26
7 27
8 9
8 12
8 14
8 15
8 17
8 21
8 23
8 24
8 29
8 30
9 10
9 12
9 13
9 14
9 15
9 16
9 20
9 24
9 25
9 26
9 28
10 12
10 13
10 14
10 15
10 19
10 22
10 23
10 24
10 29
10 30
11 12
11 13
11 14
11 15
11 17
11 19
11 20
11 23
11 25
11 26
11 28
11 29
12 13
12 16
12 17
12 19
12 20
12 21
12 23
12 25
12 30
13 15
13 16
13 17
13 18
13 21
13 29
14 15
14 16
14 18
14 20
14 26
14 27
14 28
14 29
14 30
15 20
15 22
15 23
15 24
15 26
15 29
15 30
16 21
16 23
16 25
16 26
16 27
16 28
16 30
17 18
17 19
17 20
17 21
17 24
17 25
17 26
17 27
18 20
18 21
18 25
18 26
18 27
18 28
19 20
19 24
19 25
19 26
19 27
19 28
19 29
20 22
20 24
20 25
20 26
20 28
20 29
20 30
21 23
21 30
22 23
22 26
22 28
22 29
22 30
23 25
23 26
23 27
24 27
24 28
25 30
26 27
26 30
28 29


==> anc/er_graphs/er16_n40_p05.edgelist <==
name: er16_n40_p05 
40 365
1 2
1 4
1 5
1 6
1 7
1 8
1 11
1 14
1 16
1 19
1 21
1 22
1 24
1 30
1 32
1 33
1 36
1 38
1 39
1 40
2 4
2 5
2 7
2 11
2 12
2 14
2 16
2 24
2 25
2 29
2 30
2 31
2 33
2 35
2 36
2 38
2 40
3 7
3 8
3 9
3 12
3 15
3 16
3 19
3 20
3 21
3 22
3 24
3 29
3 31
3 33
3 37
3 38
3 40
4 5
4 7
4 8
4 9
4 11
4 12
4 14
4 16
4 17
4 19
4 23
4 28
4 29
4 30
4 31
4 33
4 34
4 35
4 36
4 40
5 6
5 7
5 8
5 10
5 12
5 14
5 15
5 16
5 18
5 19
5 23
5 24
5 25
5 27
5 28
5 32
5 33
5 37
6 8
6 11
6 14
6 17
6 18
6 21
6 22
6 23
6 24
6 25
6 29
6 30
6 32
6 37
6 38
6 39
6 40
7 8
7 9
7 10
7 12
7 14
7 15
7 18
7 20
7 23
7 24
7 25
7 26
7 27
7 33
7 34
7 35
7 36
7 38
7 40
8 10
8 11
8 15
8 18
8 19
8 20
8 23
8 29
8 30
8 33
8 35
9 10
9 13
9 14
9 15
9 16
9 17
9 20
9 22
9 27
9 28
9 29
9 31
9 33
9 35
9 36
9 37
9 39
10 11
10 12
10 16
10 17
10 18
10 20
10 22
10 23
10 24
10 25
10 28
10 33
10 34
10 35
10 38
10 39
11 13
11 16
11 17
11 20
11 21
11 23
11 25
11 27
11 28
11 29
11 30
11 32
11 38
11 39
11 40
12 13
12 16
12 17
12 20
12 21
12 22
12 23
12 32
12 36
12 40
13 14
13 17
13 21
13 23
13 24
13 25
13 38
14 15
14 19
14 20
14 24
14 26
14 28
14 29
14 31
14 33
14 36
14 39
15 16
15 17
15 18
15 21
15 23
15 25
15 26
15 28
15 29
15 31
15 33
15 37
15 38
15 39
16 17
16 19
16 20
16 23
16 24
16 25
16 26
16 28
16 30
16 37
16 38
16 39
17 18
17 19
17 23
17 25
17 26
17 31
17 32
17 37
17 40
18 19
18 21
18 24
18 27
18 28
18 32
18 34
18 35
18 38
18 39
18 40
19 20
19 22
19 24
19 25
19 33
19 38
19 40
20 23
20 25
20 26
20 27
20 28
20 30
20 32
20 35
20 40
21 22
21 23
21 24
21 30
21 31
21 34
21 36
21 37
21 38
21 39
21 40
22 23
22 24
22 25
22 26
22 31
22 33
22 34
22 35
22 36
22 37
22 38
22 39
23 28
23 29
23 31
23 32
23 33
23 35
23 36
23 37
23 39
24 27
24 28
24 29
24 31
24 34
24 35
25 26
25 27
25 31
25 32
25 33
25 34
25 36
26 27
26 28
26 30
26 34
26 36
26 39
27 31
27 33
27 37
27 38
27 39
27 40
28 29
28 31
28 35
28 37
28 40
29 31
29 32
29 34
29 38
29 40
30 34
30 35
30 39
31 36
31 38
31 39
31 40
32 37
32 38
33 34
33 36
34 36
34 37
34 38
34 39
35 36
35 40
36 37
36 38
36 39
37 40


==> anc/er_graphs/er17_n50_p05.edgelist <==
name: er17_n50_p05 
50 647
1 2
1 3
1 8
1 10
1 11
1 13
1 18
1 22
1 24
1 27
1 28
1 29
1 32
1 33
1 34
1 38
1 39
1 41
1 42
1 44
1 49
2 3
2 5
2 6
2 9
2 12
2 15
2 16
2 18
2 21
2 22
2 24
2 25
2 26
2 28
2 32
2 34
2 35
2 38
2 42
2 43
2 45
2 46
2 48
2 50
3 4
3 6
3 8
3 9
3 11
3 12
3 13
3 14
3 19
3 21
3 22
3 26
3 28
3 29
3 30
3 31
3 32
3 33
3 36
3 37
3 39
3 46
3 48
3 50
4 6
4 7
4 8
4 9
4 11
4 13
4 17
4 19
4 20
4 21
4 22
4 23
4 24
4 28
4 29
4 31
4 33
4 34
4 35
4 36
4 38
4 39
4 41
4 47
4 48
4 49
4 50
5 8
5 9
5 12
5 14
5 16
5 17
5 19
5 21
5 22
5 23
5 24
5 27
5 28
5 29
5 30
5 33
5 34
5 37
5 38
5 43
5 45
5 48
5 50
6 7
6 9
6 11
6 12
6 15
6 16
6 17
6 18
6 21
6 22
6 26
6 31
6 34
6 37
6 39
6 40
6 46
6 48
6 49
7 10
7 11
7 17
7 18
7 19
7 21
7 22
7 23
7 24
7 27
7 29
7 32
7 35
7 36
7 37
7 38
7 40
7 41
7 42
7 45
8 11
8 12
8 13
8 14
8 15
8 16
8 18
8 19
8 20
8 22
8 23
8 26
8 27
8 28
8 32
8 34
8 38
8 40
8 42
8 43
8 44
8 45
8 47
8 48
8 50
9 11
9 12
9 13
9 16
9 17
9 20
9 22
9 23
9 24
9 26
9 27
9 29
9 30
9 31
9 32
9 33
9 34
9 35
9 37
9 38
9 41
9 43
9 45
9 46
10 11
10 12
10 15
10 17
10 18
10 20
10 22
10 23
10 26
10 27
10 33
10 34
10 35
10 36
10 37
10 39
10 40
10 41
10 44
10 46
10 47
10 49
10 50
11 12
11 13
11 16
11 17
11 19
11 20
11 21
11 25
11 26
11 27
11 28
11 29
11 36
11 37
11 39
11 40
11 41
11 45
11 47
11 48
11 50
12 13
12 14
12 15
12 17
12 18
12 20
12 21
12 22
12 23
12 29
12 30
12 31
12 33
12 35
12 42
12 45
12 46
13 14
13 15
13 16
13 19
13 20
13 21
13 23
13 26
13 27
13 28
13 31
13 32
13 34
13 35
13 36
13 38
13 43
13 44
13 49
14 23
14 27
14 31
14 32
14 33
14 37
14 38
14 41
14 42
14 44
14 46
14 48
15 16
15 18
15 20
15 22
15 23
15 24
15 25
15 26
15 28
15 31
15 33
15 34
15 35
15 36
15 37
15 38
15 40
15 43
15 44
15 45
15 46
15 48
16 18
16 19
16 21
16 22
16 25
16 26
16 31
16 32
16 34
16 37
16 38
16 39
16 40
16 42
16 43
16 45
16 47
17 18
17 19
17 22
17 23
17 24
17 25
17 26
17 28
17 29
17 30
17 32
17 34
17 35
17 36
17 37
17 38
17 39
17 40
17 41
17 43
17 49
17 50
18 19
18 21
18 23
18 26
18 27
18 29
18 30
18 31
18 32
18 33
18 36
18 37
18 38
18 40
18 41
18 43
18 44
18 45
19 21
19 24
19 26
19 27
19 29
19 31
19 33
19 34
19 35
19 36
19 37
19 38
19 39
19 41
19 43
19 44
19 45
19 46
19 48
19 49
20 22
20 28
20 29
20 32
20 33
20 34
20 37
20 39
20 40
20 41
20 43
20 44
20 46
20 48
20 50
21 22
21 23
21 24
21 26
21 27
21 28
21 29
21 33
21 34
21 37
21 39
21 40
21 41
21 42
21 43
21 44
21 49
22 25
22 26
22 27
22 32
22 35
22 37
22 38
22 39
22 40
22 41
22 42
22 43
22 45
22 46
22 48
23 24
23 25
23 27
23 28
23 29
23 31
23 33
23 34
23 35
23 36
23 37
23 39
23 40
23 44
23 45
23 47
23 48
23 49
23 50
24 25
24 26
24 27
24 28
24 29
24 32
24 33
24 34
24 35
24 38
24 42
24 43
24 44
24 48
24 50
25 28
25 33
25 34
25 36
25 38
25 39
25 41
25 44
25 46
25 49
25 50
26 27
26 28
26 29
26 30
26 33
26 35
26 36
26 39
26 40
26 42
26 43
26 44
26 47
26 50
27 29
27 30
27 31
27 32
27 34
27 36
27 38
27 41
27 42
27 44
27 45
27 46
27 48
28 29
28 30
28 32
28 33
28 34
28 38
28 39
28 41
28 42
28 45
28 46
28 47
28 49
28 50
29 30
29 31
29 32
29 36
29 38
29 40
29 43
29 45
29 47
29 48
30 32
30 34
30 36
30 38
30 39
30 41
30 45
30 48
30 50
31 32
31 34
31 35
31 36
31 37
31 38
31 39
31 40
31 41
31 43
31 46
31 47
32 39
32 41
32 44
32 45
32 46
32 47
32 50
33 36
33 37
33 38
33 42
33 44
33 45
33 46
33 48
33 50
34 35
34 38
34 42
34 43
34 46
34 47
34 48
34 49
35 37
35 38
35 39
35 40
35 41
35 44
35 45
35 46
35 47
36 37
36 38
36 43
36 44
36 47
36 48
36 50
37 40
37 41
37 43
37 44
37 45
37 46
37 48
37 49
38 41
38 43
38 45
38 46
38 48
38 49
38 50
39 40
39 41
39 42
39 45
39 46
40 45
40 49
41 43
41 44
41 50
42 43
42 46
42 47
42 48
42 49
43 45
43 47
43 49
43 50
44 46
44 48
45 46
45 47
45 49
45 50
47 48
47 49
48 49
48 50
49 50


==> anc/er_graphs/er18_n60_p05.edgelist <==
name: er18_n60_p05 
60 883
1 2
1 3
1 6
1 11
1 12
1 13
1 18
1 20
1 21
1 23
1 24
1 26
1 28
1 29
1 30
1 31
1 34
1 35
1 36
1 37
1 38
1 39
1 40
1 45
1 46
1 48
1 49
1 50
1 52
1 53
1 55
1 58
2 6
2 7
2 8
2 11
2 13
2 14
2 15
2 16
2 17
2 20
2 21
2 23
2 27
2 28
2 33
2 38
2 39
2 42
2 43
2 46
2 48
2 52
2 53
2 56
2 57
2 60
3 5
3 6
3 7
3 8
3 11
3 12
3 15
3 18
3 19
3 21
3 22
3 24
3 25
3 27
3 28
3 29
3 30
3 31
3 32
3 34
3 36
3 37
3 38
3 39
3 44
3 48
3 50
3 51
3 52
3 53
3 57
3 58
3 59
3 60
4 6
4 8
4 10
4 11
4 12
4 13
4 14
4 15
4 16
4 18
4 25
4 27
4 28
4 34
4 35
4 36
4 37
4 39
4 40
4 41
4 42
4 43
4 44
4 45
4 47
4 48
4 51
4 52
4 53
4 55
4 56
4 58
4 59
4 60
5 6
5 7
5 11
5 15
5 16
5 18
5 19
5 20
5 21
5 22
5 24
5 29
5 30
5 31
5 32
5 38
5 40
5 41
5 42
5 43
5 44
5 50
5 51
5 53
5 57
6 8
6 10
6 11
6 12
6 13
6 14
6 15
6 16
6 17
6 22
6 25
6 26
6 27
6 31
6 33
6 36
6 44
6 45
6 46
6 47
6 48
6 49
6 52
6 57
7 8
7 11
7 14
7 15
7 25
7 26
7 29
7 31
7 33
7 35
7 37
7 38
7 39
7 41
7 43
7 45
7 46
7 47
7 48
7 51
7 53
7 57
7 60
8 10
8 11
8 12
8 13
8 14
8 15
8 20
8 21
8 22
8 23
8 26
8 27
8 28
8 29
8 30
8 31
8 32
8 38
8 40
8 42
8 43
8 45
8 46
8 50
8 52
8 57
8 60
9 11
9 12
9 14
9 15
9 16
9 17
9 21
9 22
9 23
9 25
9 27
9 30
9 31
9 33
9 35
9 36
9 38
9 39
9 41
9 48
9 49
9 50
9 51
9 52
9 54
9 55
9 57
9 58
10 19
10 20
10 21
10 24
10 25
10 27
10 28
10 36
10 43
10 47
10 48
10 49
10 53
10 55
10 56
10 57
10 58
10 60
11 16
11 17
11 19
11 21
11 26
11 28
11 30
11 31
11 32
11 33
11 34
11 36
11 37
11 38
11 40
11 44
11 46
11 47
11 48
11 49
11 50
11 52
11 53
11 54
11 55
11 56
11 57
11 58
12 13
12 14
12 15
12 18
12 19
12 20
12 21
12 23
12 24
12 26
12 27
12 28
12 29
12 30
12 31
12 36
12 37
12 38
12 43
12 45
12 46
12 47
12 49
12 51
12 54
12 56
13 19
13 20
13 21
13 22
13 23
13 26
13 30
13 31
13 32
13 33
13 34
13 35
13 37
13 39
13 41
13 43
13 45
13 47
13 49
13 51
13 53
13 57
13 58
14 16
14 21
14 22
14 23
14 25
14 26
14 28
14 29
14 31
14 33
14 34
14 35
14 40
14 41
14 42
14 44
14 46
14 48
14 49
14 50
14 52
14 53
14 56
14 60
15 17
15 18
15 19
15 20
15 21
15 24
15 25
15 26
15 28
15 29
15 30
15 31
15 36
15 37
15 39
15 40
15 41
15 42
15 43
15 45
15 50
15 54
15 55
15 56
15 58
15 59
16 17
16 18
16 19
16 20
16 22
16 23
16 24
16 25
16 27
16 28
16 30
16 31
16 32
16 34
16 35
16 37
16 42
16 44
16 45
16 46
16 49
16 53
16 54
16 55
16 57
16 58
16 59
17 18
17 20
17 21
17 22
17 23
17 24
17 25
17 27
17 31
17 33
17 39
17 40
17 41
17 42
17 50
17 51
17 52
17 54
17 56
17 59
17 60
18 19
18 22
18 23
18 24
18 25
18 26
18 27
18 29
18 30
18 33
18 35
18 37
18 38
18 40
18 43
18 44
18 45
18 47
18 48
18 49
18 50
18 52
18 53
18 55
18 56
18 58
18 59
19 22
19 26
19 28
19 29
19 30
19 31
19 35
19 36
19 37
19 39
19 41
19 43
19 46
19 47
19 48
19 53
19 57
19 58
19 59
19 60
20 24
20 25
20 26
20 28
20 29
20 36
20 38
20 40
20 42
20 44
20 46
20 49
20 52
20 54
20 59
21 23
21 25
21 30
21 31
21 32
21 35
21 36
21 37
21 39
21 41
21 44
21 46
21 48
21 49
21 50
21 52
21 53
21 54
21 58
21 60
22 24
22 26
22 27
22 30
22 31
22 32
22 33
22 41
22 45
22 46
22 47
22 57
22 59
23 24
23 25
23 27
23 28
23 29
23 30
23 31
23 32
23 33
23 34
23 38
23 40
23 44
23 49
23 51
23 52
23 56
23 57
23 58
23 60
24 25
24 27
24 30
24 31
24 33
24 34
24 37
24 39
24 43
24 44
24 45
24 46
24 48
24 49
24 51
24 52
24 54
24 55
24 56
24 57
24 60
25 26
25 27
25 31
25 32
25 34
25 35
25 36
25 37
25 38
25 41
25 43
25 44
25 45
25 46
25 47
25 48
25 50
25 52
25 53
25 57
25 60
26 29
26 31
26 32
26 33
26 34
26 35
26 36
26 37
26 38
26 39
26 40
26 45
26 46
26 47
26 51
26 53
26 54
26 55
26 57
26 60
27 28
27 29
27 31
27 32
27 34
27 35
27 37
27 39
27 41
27 42
27 44
27 49
27 50
27 52
27 56
27 57
27 58
28 29
28 30
28 31
28 34
28 35
28 36
28 37
28 38
28 40
28 42
28 45
28 47
28 49
28 50
28 51
28 54
28 57
28 58
29 30
29 35
29 36
29 41
29 42
29 43
29 47
29 48
29 49
29 51
29 54
29 59
30 31
30 36
30 37
30 38
30 40
30 42
30 43
30 44
30 49
30 51
30 55
30 56
31 32
31 35
31 36
31 42
31 46
31 51
31 52
31 54
31 55
31 58
31 59
32 36
32 37
32 39
32 40
32 43
32 47
32 48
32 49
32 50
32 51
32 52
32 53
32 54
32 60
33 37
33 38
33 39
33 40
33 41
33 45
33 47
33 56
33 57
33 59
34 36
34 37
34 38
34 40
34 42
34 44
34 53
34 57
34 59
34 60
35 38
35 40
35 45
35 51
35 52
35 54
35 55
35 58
36 37
36 38
36 39
36 41
36 43
36 47
36 49
36 54
36 55
36 56
36 57
36 58
36 59
36 60
37 38
37 40
37 42
37 43
37 44
37 45
37 47
37 52
37 53
37 54
37 55
37 56
37 58
38 40
38 41
38 43
38 47
38 48
38 49
38 51
38 52
38 54
38 55
38 57
38 60
39 52
39 53
39 56
39 59
40 44
40 46
40 47
40 55
40 56
40 57
40 58
40 59
40 60
41 42
41 43
41 44
41 51
41 53
41 54
41 55
41 56
41 57
42 45
42 46
42 47
42 51
42 52
42 59
43 46
43 47
43 50
43 51
43 52
43 53
43 54
43 55
43 56
43 57
44 47
44 49
44 50
44 54
44 55
44 56
44 57
44 58
44 60
45 47
45 48
45 49
45 51
45 52
45 53
45 54
45 56
45 57
45 59
45 60
46 48
46 51
46 52
46 53
46 58
47 49
47 50
47 52
47 55
47 58
47 60
48 51
48 54
48 57
48 60
49 52
49 56
49 57
49 58
49 59
49 60
50 51
50 52
50 53
50 55
50 56
50 58
50 59
51 52
51 53
51 55
51 56
51 57
51 58
51 60
52 53
52 56
53 54
53 56
53 58
54 56
54 57
54 58
54 60
55 58
56 57
56 58
56 60
57 58
58 60
59 60


==> anc/er_graphs/er19_n10_p06.edgelist <==
name: er19_n10_p06 
10 28
1 2
1 3
1 4
1 6
1 8
1 9
1 10
2 4
2 5
2 6
2 7
2 8
2 9
2 10
3 5
3 9
3 10
4 5
5 6
5 7
5 10
6 7
6 8
6 9
6 10
7 9
7 10
8 9


==> anc/er_graphs/er20_n20_p06.edgelist <==
name: er20_n20_p06 
20 124
1 2
1 3
1 4
1 7
1 11
1 12
1 14
1 15
1 17
1 18
2 3
2 4
2 6
2 7
2 8
2 11
2 12
2 13
2 14
2 16
2 17
2 18
2 20
3 4
3 5
3 6
3 8
3 13
3 14
3 16
3 17
3 18
3 19
3 20
4 5
4 6
4 7
4 8
4 9
4 11
4 14
4 15
4 16
4 17
4 18
4 20
5 6
5 8
5 10
5 11
5 12
5 15
5 19
6 8
6 9
6 11
6 12
6 13
6 16
6 17
6 19
7 8
7 11
7 12
7 14
7 15
7 18
7 19
7 20
8 10
8 11
8 12
8 13
8 14
8 15
8 17
8 18
8 19
9 10
9 11
9 12
9 13
9 14
9 15
9 16
9 17
9 18
9 20
10 11
10 13
10 14
10 15
10 16
10 17
10 18
10 19
11 13
11 15
11 18
12 13
12 14
12 15
12 16
12 17
12 18
12 19
13 14
13 16
13 17
13 18
13 19
13 20
14 16
14 17
14 18
14 19
15 16
15 18
16 19
17 19
17 20
18 19
18 20
19 20


==> anc/er_graphs/er21_n30_p06.edgelist <==
name: er21_n30_p06 
30 253
1 2
1 3
1 6
1 9
1 10
1 11
1 12
1 14
1 15
1 16
1 19
1 21
1 22
1 23
1 29
1 30
2 5
2 8
2 9
2 11
2 12
2 13
2 16
2 18
2 20
2 21
2 23
2 24
2 25
2 26
2 27
2 29
2 30
3 4
3 5
3 6
3 7
3 8
3 10
3 11
3 12
3 15
3 16
3 19
3 20
3 21
3 23
3 24
3 25
3 26
3 27
3 29
3 30
4 6
4 8
4 9
4 10
4 11
4 12
4 13
4 15
4 16
4 17
4 18
4 20
4 21
4 25
4 26
4 27
4 28
4 30
5 8
5 9
5 11
5 16
5 18
5 20
5 22
5 23
5 24
5 25
5 27
5 29
5 30
6 7
6 9
6 11
6 13
6 16
6 19
6 20
6 21
6 22
6 23
6 24
6 26
6 28
6 29
6 30
7 10
7 11
7 12
7 15
7 17
7 19
7 20
7 23
7 24
7 27
7 29
8 9
8 10
8 11
8 12
8 13
8 15
8 17
8 18
8 20
8 21
8 26
8 27
8 28
8 29
8 30
9 10
9 11
9 14
9 15
9 16
9 17
9 19
9 21
9 25
9 26
9 29
10 11
10 13
10 14
10 15
10 16
10 17
10 19
10 20
10 22
10 24
10 26
10 27
10 28
10 29
11 13
11 15
11 16
11 17
11 18
11 22
11 24
11 25
11 28
11 29
12 13
12 15
12 16
12 18
12 20
12 21
12 24
12 26
12 27
12 28
13 15
13 17
13 18
13 20
13 21
13 22
13 23
13 24
13 26
13 28
13 29
14 15
14 17
14 18
14 19
14 20
14 24
14 25
14 27
15 17
15 18
15 20
15 24
15 26
15 27
15 28
15 29
16 18
16 22
16 24
16 25
16 27
16 29
17 18
17 19
17 20
17 23
17 24
17 27
17 30
18 19
18 21
18 22
18 23
18 24
18 26
18 28
18 29
19 20
19 21
19 22
19 24
19 25
19 28
20 23
20 24
20 26
20 27
20 28
20 30
21 22
21 25
21 26
21 28
21 29
21 30
22 24
22 27
22 29
22 30
23 27
23 30
24 25
24 27
24 28
25 29
25 30
26 27
26 30
27 28
27 29
27 30
28 30


==> anc/er_graphs/er22_n40_p06.edgelist <==
name: er22_n40_p06 
40 458
1 2
1 9
1 10
1 13
1 14
1 16
1 18
1 19
1 20
1 21
1 22
1 23
1 24
1 25
1 27
1 28
1 32
1 33
1 35
1 36
1 38
1 40
2 3
2 4
2 5
2 6
2 8
2 12
2 15
2 18
2 19
2 21
2 24
2 25
2 26
2 27
2 28
2 29
2 30
2 31
2 32
2 34
2 36
2 37
2 39
2 40
3 5
3 6
3 8
3 9
3 10
3 11
3 14
3 15
3 17
3 19
3 21
3 22
3 23
3 25
3 27
3 28
3 29
3 32
3 33
3 34
3 35
3 36
3 37
3 38
3 39
3 40
4 5
4 7
4 10
4 11
4 13
4 16
4 17
4 18
4 19
4 20
4 21
4 22
4 27
4 31
4 32
4 33
4 35
4 36
4 37
4 38
4 39
4 40
5 7
5 8
5 10
5 11
5 13
5 14
5 16
5 19
5 20
5 21
5 23
5 25
5 26
5 29
5 30
5 31
5 32
5 33
5 34
5 40
6 8
6 9
6 11
6 13
6 15
6 17
6 24
6 25
6 26
6 28
6 29
6 30
6 32
6 40
7 8
7 9
7 11
7 14
7 15
7 16
7 17
7 18
7 19
7 23
7 24
7 27
7 29
7 31
7 33
7 34
7 35
7 36
7 38
7 39
8 9
8 12
8 13
8 15
8 16
8 21
8 22
8 24
8 26
8 27
8 29
8 30
8 32
8 33
8 34
8 35
8 36
8 38
9 12
9 16
9 18
9 21
9 26
9 27
9 28
9 29
9 31
9 33
9 34
9 35
9 36
9 38
9 39
10 13
10 14
10 16
10 21
10 22
10 25
10 28
10 29
10 31
10 32
10 34
10 36
10 38
10 39
10 40
11 14
11 15
11 18
11 21
11 22
11 25
11 28
11 29
11 30
11 31
11 32
11 33
11 34
11 35
11 36
11 37
11 38
11 40
12 14
12 15
12 17
12 19
12 20
12 21
12 22
12 23
12 25
12 26
12 27
12 28
12 30
12 31
12 32
12 33
12 34
12 35
12 39
13 15
13 16
13 17
13 18
13 19
13 20
13 21
13 22
13 24
13 26
13 28
13 30
13 33
13 34
13 38
13 39
13 40
14 15
14 19
14 22
14 27
14 28
14 30
14 34
14 35
14 36
14 38
14 39
14 40
15 16
15 17
15 18
15 20
15 23
15 25
15 27
15 28
15 34
15 35
15 37
15 38
15 40
16 17
16 23
16 25
16 26
16 27
16 29
16 30
16 33
16 34
16 36
16 37
16 38
16 40
17 18
17 19
17 20
17 21
17 22
17 25
17 27
17 28
17 29
17 30
17 31
17 32
17 34
17 35
18 19
18 23
18 25
18 26
18 27
18 28
18 31
18 32
18 33
18 35
18 36
18 37
18 39
19 21
19 23
19 24
19 26
19 27
19 28
19 31
19 32
19 35
19 37
19 38
19 39
19 40
20 21
20 22
20 23
20 24
20 28
20 29
20 32
20 34
20 35
20 39
20 40
21 23
21 25
21 28
21 29
21 33
21 34
21 35
21 36
21 39
21 40
22 23
22 24
22 25
22 27
22 29
22 30
22 32
22 33
22 34
22 35
22 39
22 40
23 24
23 25
23 26
23 27
23 28
23 30
23 32
23 33
23 34
23 38
23 39
23 40
24 25
24 26
24 27
24 28
24 29
24 31
24 34
24 36
24 37
24 38
24 39
24 40
25 27
25 28
25 30
25 32
25 33
25 34
26 27
26 28
26 29
26 30
26 31
26 32
26 33
26 36
26 37
26 38
27 28
27 29
27 30
27 33
27 34
27 35
27 36
27 37
27 38
27 39
27 40
28 30
28 31
28 32
28 36
28 38
29 30
29 33
29 34
29 35
29 36
29 38
30 31
30 32
30 34
30 36
30 37
30 39
31 34
31 36
31 37
31 39
31 40
32 37
32 38
33 34
33 35
33 36
33 37
33 38
34 35
34 36
34 38
34 39
34 40
35 36
35 37
35 38
35 39
35 40
36 37
36 39
36 40
37 38
38 39
38 40
39 40


==> anc/er_graphs/er23_n50_p06.edgelist <==
name: er23_n50_p06 
50 754
1 2
1 5
1 8
1 9
1 13
1 14
1 16
1 18
1 21
1 23
1 24
1 25
1 28
1 29
1 30
1 31
1 32
1 37
1 38
1 39
1 40
1 41
1 42
1 43
1 44
1 46
1 50
2 4
2 5
2 6
2 8
2 9
2 10
2 11
2 12
2 13
2 19
2 20
2 21
2 23
2 24
2 26
2 27
2 30
2 31
2 34
2 35
2 36
2 38
2 41
2 43
2 44
2 45
2 46
2 47
2 48
2 49
2 50
3 5
3 6
3 7
3 8
3 11
3 12
3 13
3 17
3 18
3 19
3 20
3 21
3 22
3 30
3 33
3 36
3 38
3 40
3 42
3 44
3 45
3 46
3 47
3 49
3 50
4 5
4 6
4 7
4 8
4 10
4 12
4 14
4 15
4 16
4 17
4 19
4 20
4 21
4 22
4 23
4 24
4 26
4 28
4 29
4 30
4 31
4 32
4 33
4 35
4 38
4 39
4 40
4 43
4 47
4 48
4 50
5 6
5 7
5 8
5 9
5 14
5 16
5 18
5 20
5 23
5 26
5 27
5 28
5 30
5 33
5 34
5 36
5 38
5 39
5 40
5 43
5 45
5 47
6 7
6 11
6 14
6 15
6 18
6 21
6 22
6 23
6 24
6 25
6 27
6 28
6 30
6 31
6 32
6 33
6 39
6 40
6 43
6 46
6 49
6 50
7 8
7 12
7 13
7 15
7 19
7 20
7 23
7 24
7 25
7 28
7 29
7 31
7 33
7 34
7 35
7 36
7 37
7 38
7 41
7 42
7 44
7 45
7 46
7 48
7 49
7 50
8 9
8 10
8 11
8 13
8 14
8 16
8 17
8 20
8 21
8 23
8 24
8 25
8 27
8 29
8 31
8 32
8 33
8 34
8 35
8 38
8 39
8 40
8 41
8 42
8 45
8 46
9 11
9 12
9 13
9 14
9 16
9 19
9 21
9 24
9 25
9 27
9 29
9 31
9 32
9 35
9 40
9 41
9 42
9 43
9 44
9 47
10 12
10 14
10 15
10 16
10 17
10 19
10 20
10 21
10 23
10 26
10 27
10 29
10 30
10 31
10 32
10 33
10 34
10 36
10 37
10 38
10 39
10 42
10 44
10 48
11 13
11 14
11 15
11 16
11 17
11 18
11 19
11 20
11 23
11 24
11 26
11 28
11 30
11 31
11 32
11 34
11 37
11 38
11 39
11 41
11 42
11 44
11 47
11 48
12 14
12 15
12 16
12 17
12 20
12 21
12 22
12 24
12 25
12 28
12 30
12 31
12 32
12 33
12 34
12 36
12 39
12 40
12 44
12 45
12 46
12 47
12 49
13 14
13 15
13 16
13 17
13 18
13 19
13 20
13 21
13 22
13 23
13 24
13 25
13 26
13 28
13 29
13 31
13 32
13 34
13 38
13 39
13 43
13 44
13 45
13 46
13 47
13 48
14 17
14 19
14 20
14 21
14 22
14 23
14 25
14 27
14 28
14 33
14 34
14 35
14 37
14 38
14 39
14 40
14 42
14 44
14 46
14 48
14 50
15 16
15 19
15 20
15 21
15 22
15 25
15 26
15 27
15 29
15 30
15 31
15 32
15 36
15 37
15 38
15 40
15 41
15 42
15 44
15 45
15 46
15 47
15 48
15 49
15 50
16 17
16 18
16 19
16 20
16 21
16 22
16 23
16 24
16 31
16 33
16 34
16 35
16 37
16 38
16 40
16 41
16 42
16 44
16 45
16 48
16 49
16 50
17 18
17 19
17 21
17 22
17 24
17 25
17 26
17 27
17 28
17 29
17 30
17 32
17 33
17 35
17 36
17 37
17 38
17 40
17 41
17 42
17 46
17 47
17 48
17 49
17 50
18 19
18 21
18 22
18 24
18 25
18 26
18 27
18 28
18 30
18 31
18 32
18 33
18 34
18 35
18 36
18 37
18 38
18 39
18 40
18 41
18 42
18 43
18 46
18 47
18 48
18 49
18 50
19 21
19 22
19 23
19 25
19 26
19 27
19 30
19 32
19 36
19 37
19 38
19 39
19 40
19 42
19 44
19 45
19 47
19 48
19 49
20 21
20 22
20 24
20 26
20 28
20 29
20 30
20 33
20 34
20 35
20 36
20 38
20 39
20 40
20 41
20 42
20 46
20 47
20 48
20 50
21 27
21 29
21 31
21 33
21 34
21 35
21 36
21 39
21 40
21 41
21 43
21 46
21 48
22 27
22 28
22 29
22 30
22 35
22 39
22 40
22 41
22 42
22 43
22 45
22 46
22 48
22 49
22 50
23 25
23 26
23 27
23 30
23 32
23 34
23 35
23 37
23 39
23 41
23 42
23 44
23 45
23 46
23 48
23 50
24 25
24 26
24 27
24 29
24 30
24 31
24 33
24 36
24 39
24 40
24 41
24 44
24 46
24 47
24 49
24 50
25 27
25 28
25 30
25 32
25 33
25 34
25 35
25 39
25 40
25 43
25 44
25 47
25 48
25 50
26 27
26 28
26 29
26 31
26 32
26 33
26 35
26 37
26 40
26 41
26 42
26 44
26 45
26 49
27 30
27 33
27 34
27 35
27 36
27 37
27 38
27 39
27 40
27 41
27 43
27 44
27 45
27 48
27 49
27 50
28 29
28 32
28 34
28 38
28 41
28 42
28 45
28 46
29 30
29 31
29 34
29 37
29 38
29 40
29 41
29 42
29 43
29 44
29 45
29 46
29 48
29 50
30 33
30 34
30 35
30 38
30 40
30 41
30 42
30 44
30 45
30 46
30 47
30 48
30 49
31 33
31 35
31 36
31 38
31 39
31 41
31 44
31 45
31 46
31 49
31 50
32 33
32 34
32 36
32 37
32 39
32 40
32 41
32 42
32 43
32 44
32 46
32 47
32 49
33 34
33 35
33 36
33 37
33 39
33 40
33 41
33 42
33 44
33 45
33 47
33 48
33 49
34 35
34 37
34 38
34 39
34 40
34 41
34 42
34 44
34 45
34 47
34 48
35 38
35 39
35 40
35 41
35 42
35 44
35 45
35 46
35 47
35 48
35 50
36 39
36 41
36 43
36 44
36 45
36 47
36 49
36 50
37 38
37 40
37 43
37 45
37 46
37 48
37 49
38 40
38 41
38 42
38 44
38 46
38 47
38 49
38 50
39 40
39 42
39 43
39 45
39 46
39 49
39 50
40 42
40 44
40 45
40 46
40 47
40 48
40 49
40 50
41 43
41 44
41 45
41 47
41 48
42 43
42 45
42 46
42 47
42 48
42 49
42 50
43 44
43 45
43 46
43 47
43 48
43 49
43 50
44 45
44 46
44 48
44 49
44 50
45 47
45 49
45 50
46 48
46 49
46 50
47 49
49 50


==> anc/er_graphs/er25_n10_p07.edgelist <==
name: er25_n10_p07 
10 30
1 2
1 3
1 6
1 7
1 9
2 3
2 4
2 5
2 6
2 7
2 9
2 10
3 4
3 5
3 7
3 8
4 5
4 6
4 7
4 8
4 10
5 6
5 7
5 10
6 8
6 9
6 10
7 8
7 10
8 9


==> anc/er_graphs/er26_n20_p07.edgelist <==
name: er26_n20_p07 
20 130
1 3
1 4
1 5
1 6
1 11
1 12
1 15
1 20
2 3
2 4
2 6
2 7
2 8
2 9
2 11
2 13
2 14
2 15
2 16
2 18
2 19
2 20
3 5
3 6
3 7
3 8
3 10
3 11
3 12
3 13
3 15
3 16
3 17
3 18
3 20
4 5
4 6
4 7
4 9
4 11
4 12
4 13
4 15
4 17
4 18
4 19
4 20
5 6
5 7
5 8
5 10
5 11
5 12
5 13
5 15
5 16
5 19
6 8
6 9
6 11
6 12
6 13
6 14
6 15
6 16
6 20
7 9
7 10
7 11
7 12
7 13
7 14
7 16
7 17
7 18
7 19
7 20
8 12
8 14
8 16
8 17
8 18
9 11
9 12
9 13
9 15
9 16
9 19
9 20
10 11
10 12
10 13
10 15
10 16
10 17
10 19
10 20
11 13
11 14
11 15
11 17
11 18
11 19
11 20
12 14
12 16
12 19
12 20
13 15
13 16
13 17
13 18
13 19
13 20
14 15
14 16
14 17
14 18
14 20
15 16
15 19
15 20
16 17
16 18
16 19
16 20
17 18
17 20
18 19
19 20


==> anc/er_graphs/er27_n30_p07.edgelist <==
name: er27_n30_p07 
30 305
1 2
1 5
1 10
1 11
1 14
1 16
1 18
1 19
1 22
1 24
1 25
1 26
1 27
1 28
1 30
2 5
2 6
2 9
2 10
2 11
2 12
2 13
2 14
2 15
2 17
2 19
2 20
2 21
2 22
2 23
2 24
2 25
2 26
2 27
2 28
2 29
2 30
3 4
3 5
3 6
3 8
3 9
3 12
3 13
3 14
3 15
3 17
3 18
3 19
3 20
3 22
3 23
3 24
3 25
3 26
3 27
3 28
3 29
4 5
4 8
4 9
4 10
4 12
4 13
4 14
4 16
4 17
4 18
4 19
4 20
4 21
4 23
4 25
4 26
4 27
4 30
5 6
5 11
5 13
5 14
5 15
5 17
5 18
5 19
5 20
5 21
5 22
5 24
5 25
5 27
5 28
6 7
6 8
6 9
6 11
6 12
6 13
6 14
6 16
6 17
6 18
6 19
6 20
6 21
6 22
6 23
6 24
6 27
6 29
7 12
7 14
7 15
7 17
7 18
7 20
7 21
7 22
7 23
7 24
7 25
7 27
8 9
8 11
8 12
8 13
8 14
8 15
8 19
8 20
8 21
8 25
8 26
8 27
8 28
8 29
8 30
9 10
9 11
9 12
9 13
9 14
9 15
9 17
9 18
9 19
9 20
9 21
9 23
9 24
9 25
9 26
9 29
9 30
10 11
10 12
10 13
10 14
10 16
10 17
10 18
10 19
10 20
10 21
10 24
10 25
10 27
10 28
10 29
10 30
11 15
11 16
11 17
11 18
11 20
11 21
11 24
11 25
11 26
11 29
11 30
12 13
12 15
12 16
12 17
12 18
12 19
12 21
12 22
12 23
12 24
12 25
12 26
12 27
12 28
12 29
12 30
13 14
13 15
13 16
13 19
13 20
13 22
13 25
13 26
13 28
14 15
14 16
14 17
14 18
14 19
14 20
14 22
14 23
14 25
14 26
14 27
14 28
14 29
14 30
15 16
15 17
15 18
15 20
15 21
15 22
15 23
15 25
15 29
16 17
16 19
16 22
16 24
16 25
16 26
16 28
16 29
16 30
17 18
17 19
17 20
17 21
17 22
17 23
17 24
17 25
17 26
17 27
17 28
17 29
18 19
18 22
18 24
18 25
18 26
18 27
18 29
18 30
19 20
19 22
19 23
19 25
19 26
19 27
19 28
19 29
19 30
20 23
20 24
20 26
20 27
20 28
20 29
20 30
21 22
21 23
21 25
21 26
21 27
21 28
21 30
22 23
22 24
22 25
22 26
22 27
22 28
22 29
22 30
23 25
23 26
23 28
23 29
23 30
24 25
24 26
24 27
24 28
25 26
25 28
26 27
26 29
26 30
27 29
28 29
28 30


==> anc/er_graphs/er28_n40_p07.edgelist <==
name: er28_n40_p07 
40 524
1 3
1 4
1 6
1 7
1 8
1 12
1 13
1 14
1 15
1 16
1 17
1 18
1 19
1 20
1 22
1 24
1 25
1 26
1 29
1 31
1 32
1 36
1 37
1 39
1 40
2 3
2 4
2 5
2 6
2 7
2 10
2 11
2 13
2 14
2 15
2 16
2 17
2 18
2 19
2 22
2 23
2 24
2 25
2 27
2 28
2 29
2 30
2 31
2 32
2 33
2 36
2 37
2 38
2 39
2 40
3 4
3 5
3 7
3 8
3 9
3 10
3 11
3 12
3 13
3 14
3 16
3 17
3 21
3 24
3 25
3 26
3 28
3 29
3 30
3 31
3 33
3 35
3 36
3 37
3 38
3 39
3 40
4 7
4 8
4 9
4 10
4 12
4 13
4 14
4 15
4 16
4 17
4 18
4 20
4 21
4 25
4 26
4 27
4 34
4 35
4 36
4 38
4 39
4 40
5 6
5 7
5 14
5 15
5 16
5 17
5 18
5 20
5 21
5 22
5 23
5 24
5 25
5 26
5 28
5 29
5 30
5 31
5 32
5 33
5 34
5 35
5 36
5 38
6 7
6 8
6 9
6 10
6 13
6 14
6 16
6 18
6 19
6 22
6 23
6 25
6 27
6 29
6 30
6 31
6 33
6 35
6 36
6 37
6 39
7 8
7 9
7 10
7 12
7 13
7 14
7 16
7 17
7 19
7 21
7 22
7 23
7 25
7 26
7 27
7 29
7 30
7 31
7 33
7 35
7 38
8 10
8 11
8 12
8 15
8 17
8 19
8 20
8 21
8 22
8 23
8 25
8 26
8 28
8 30
8 31
8 32
8 33
8 34
8 36
8 37
8 39
9 10
9 14
9 15
9 16
9 17
9 18
9 19
9 20
9 21
9 22
9 27
9 28
9 29
9 31
9 32
9 34
9 36
9 37
9 38
9 40
10 12
10 14
10 15
10 17
10 20
10 21
10 23
10 24
10 25
10 27
10 28
10 29
10 30
10 31
10 32
10 33
10 34
10 35
10 37
10 40
11 13
11 15
11 16
11 17
11 19
11 20
11 22
11 23
11 24
11 25
11 28
11 29
11 31
11 33
11 35
11 36
11 37
11 38
11 40
12 13
12 15
12 16
12 17
12 18
12 19
12 20
12 21
12 22
12 24
12 25
12 26
12 27
12 28
12 29
12 30
12 32
12 33
12 36
12 37
12 38
12 39
12 40
13 15
13 17
13 20
13 21
13 22
13 25
13 26
13 27
13 28
13 29
13 32
13 34
13 35
13 37
13 38
13 39
14 20
14 21
14 22
14 23
14 24
14 25
14 26
14 28
14 32
14 34
14 35
14 37
14 39
15 17
15 18
15 19
15 21
15 23
15 25
15 26
15 27
15 29
15 30
15 32
15 33
15 34
15 37
15 39
16 17
16 18
16 19
16 20
16 21
16 22
16 23
16 24
16 25
16 26
16 27
16 29
16 32
16 33
16 34
16 35
16 36
16 37
16 38
16 39
16 40
17 18
17 19
17 20
17 21
17 22
17 23
17 24
17 25
17 26
17 27
17 29
17 32
17 33
17 35
17 36
17 37
17 38
17 40
18 21
18 23
18 24
18 25
18 26
18 27
18 29
18 30
18 31
18 34
18 35
18 36
18 37
18 38
18 39
18 40
19 20
19 22
19 23
19 24
19 25
19 26
19 27
19 28
19 32
19 34
19 36
19 37
19 39
19 40
20 24
20 25
20 26
20 27
20 28
20 29
20 30
20 32
20 33
20 34
20 35
20 36
20 37
20 39
20 40
21 22
21 23
21 25
21 26
21 27
21 28
21 30
21 32
21 34
21 35
21 36
21 37
21 38
21 39
21 40
22 23
22 24
22 25
22 26
22 28
22 29
22 31
22 32
22 33
22 34
22 36
22 37
22 38
22 39
22 40
23 26
23 28
23 30
23 31
23 32
23 33
23 34
23 35
23 36
23 37
23 38
23 40
24 25
24 26
24 28
24 31
24 32
24 33
24 35
24 36
24 37
24 38
24 39
24 40
25 26
25 27
25 28
25 30
25 31
25 33
25 34
25 36
25 38
26 27
26 29
26 30
26 32
26 34
26 35
26 39
26 40
27 28
27 29
27 30
27 33
27 34
27 35
27 37
27 38
27 40
28 30
28 33
28 34
28 36
28 37
28 39
28 40
29 31
29 33
29 34
29 35
29 36
29 37
29 38
29 39
30 31
30 34
30 35
30 38
31 34
31 35
31 36
31 37
31 40
32 33
32 34
32 36
32 38
32 40
33 35
33 36
33 37
33 38
33 40
34 40
35 36
35 38
35 39
35 40
36 40
37 38
38 39
39 40


==> anc/er_graphs/er29_n50_p07.edgelist <==
name: er29_n50_p07 
50 850
1 2
1 3
1 5
1 6
1 9
1 10
1 11
1 13
1 14
1 15
1 16
1 17
1 18
1 19
1 21
1 24
1 25
1 26
1 27
1 28
1 29
1 30
1 32
1 36
1 37
1 38
1 39
1 42
1 43
1 44
1 45
1 46
1 47
1 48
1 49
1 50
2 4
2 7
2 13
2 14
2 15
2 16
2 17
2 18
2 19
2 20
2 21
2 24
2 25
2 26
2 27
2 28
2 29
2 31
2 32
2 33
2 36
2 37
2 38
2 39
2 40
2 41
2 42
2 43
2 48
2 49
2 50
3 4
3 6
3 7
3 8
3 10
3 11
3 12
3 15
3 17
3 18
3 19
3 21
3 22
3 23
3 24
3 26
3 28
3 29
3 30
3 31
3 32
3 34
3 35
3 38
3 39
3 40
3 41
3 42
3 43
3 45
3 47
3 49
3 50
4 5
4 6
4 7
4 8
4 10
4 12
4 14
4 15
4 16
4 18
4 19
4 20
4 21
4 25
4 31
4 32
4 33
4 34
4 35
4 39
4 40
4 43
4 44
4 47
4 49
4 50
5 6
5 10
5 11
5 12
5 14
5 15
5 17
5 20
5 21
5 22
5 23
5 24
5 25
5 27
5 28
5 31
5 32
5 33
5 35
5 36
5 37
5 38
5 39
5 40
5 42
5 43
5 44
5 45
5 46
5 49
5 50
6 7
6 9
6 11
6 12
6 13
6 16
6 17
6 18
6 19
6 20
6 21
6 22
6 23
6 25
6 26
6 27
6 28
6 29
6 31
6 34
6 35
6 38
6 39
6 41
6 42
6 43
6 44
6 45
6 46
6 47
6 49
6 50
7 8
7 9
7 10
7 11
7 12
7 13
7 14
7 16
7 17
7 18
7 19
7 20
7 21
7 22
7 24
7 25
7 26
7 27
7 28
7 30
7 32
7 34
7 35
7 36
7 37
7 38
7 39
7 40
7 41
7 44
7 45
7 46
7 47
7 49
7 50
8 10
8 12
8 13
8 14
8 15
8 16
8 17
8 20
8 22
8 24
8 25
8 26
8 30
8 33
8 34
8 35
8 36
8 40
8 41
8 44
8 45
8 46
8 48
8 49
9 11
9 13
9 15
9 16
9 18
9 19
9 20
9 21
9 24
9 26
9 28
9 29
9 30
9 31
9 36
9 37
9 38
9 41
9 43
9 44
9 45
9 46
9 49
9 50
10 11
10 12
10 13
10 14
10 16
10 17
10 18
10 19
10 20
10 22
10 24
10 27
10 28
10 29
10 30
10 31
10 33
10 34
10 35
10 36
10 37
10 38
10 39
10 40
10 41
10 43
10 44
10 45
10 46
10 50
11 12
11 14
11 15
11 16
11 18
11 19
11 20
11 21
11 23
11 25
11 26
11 27
11 28
11 29
11 30
11 31
11 32
11 34
11 35
11 36
11 37
11 38
11 39
11 41
11 42
11 44
11 45
11 47
11 49
11 50
12 14
12 16
12 17
12 18
12 19
12 20
12 22
12 23
12 24
12 25
12 26
12 27
12 28
12 29
12 31
12 32
12 33
12 34
12 36
12 37
12 38
12 40
12 44
12 46
12 48
12 49
13 15
13 16
13 19
13 20
13 21
13 22
13 23
13 24
13 27
13 29
13 31
13 32
13 33
13 35
13 36
13 39
13 40
13 41
13 44
13 46
13 47
13 48
13 50
14 17
14 19
14 21
14 22
14 24
14 25
14 26
14 27
14 28
14 30
14 31
14 32
14 33
14 34
14 35
14 36
14 37
14 40
14 41
14 44
14 45
14 46
14 47
14 48
14 49
14 50
15 16
15 18
15 19
15 20
15 21
15 25
15 26
15 27
15 28
15 30
15 31
15 32
15 33
15 34
15 36
15 37
15 38
15 39
15 40
15 41
15 42
15 43
15 45
15 46
15 47
15 48
15 50
16 17
16 18
16 19
16 20
16 21
16 23
16 24
16 25
16 26
16 28
16 30
16 31
16 33
16 38
16 41
16 44
16 45
16 47
16 48
16 49
16 50
17 21
17 23
17 24
17 25
17 26
17 28
17 29
17 31
17 32
17 33
17 34
17 35
17 36
17 38
17 39
17 40
17 43
17 44
17 45
17 46
17 47
17 48
17 49
17 50
18 19
18 20
18 22
18 25
18 26
18 27
18 28
18 30
18 32
18 34
18 36
18 38
18 39
18 40
18 41
18 42
18 44
18 45
18 46
18 48
18 49
18 50
19 20
19 21
19 22
19 23
19 25
19 26
19 27
19 28
19 29
19 31
19 32
19 33
19 34
19 35
19 36
19 37
19 38
19 40
19 41
19 44
19 46
19 48
19 49
19 50
20 21
20 23
20 24
20 25
20 26
20 27
20 28
20 29
20 30
20 32
20 34
20 36
20 37
20 38
20 39
20 40
20 41
20 45
20 46
20 47
20 48
20 49
20 50
21 22
21 23
21 24
21 27
21 28
21 29
21 30
21 31
21 33
21 34
21 35
21 36
21 37
21 38
21 39
21 41
21 42
21 44
21 45
21 46
21 47
21 48
21 49
21 50
22 23
22 25
22 26
22 28
22 29
22 30
22 31
22 33
22 34
22 35
22 36
22 38
22 40
22 43
22 44
22 45
22 47
22 48
22 49
22 50
23 24
23 25
23 26
23 27
23 28
23 29
23 30
23 31
23 32
23 36
23 38
23 39
23 40
23 41
23 42
23 43
24 26
24 28
24 31
24 33
24 34
24 37
24 38
24 39
24 41
24 42
24 43
24 44
24 48
24 49
25 26
25 27
25 28
25 29
25 31
25 32
25 33
25 34
25 35
25 36
25 37
25 38
25 39
25 40
25 41
25 42
25 43
25 44
25 45
25 46
25 47
25 48
25 50
26 27
26 28
26 32
26 35
26 36
26 37
26 38
26 39
26 42
26 43
26 44
26 47
26 48
26 49
26 50
27 29
27 30
27 33
27 37
27 38
27 39
27 40
27 41
27 42
27 43
27 45
27 47
27 48
27 49
27 50
28 29
28 31
28 32
28 33
28 34
28 35
28 36
28 37
28 38
28 40
28 42
28 43
28 44
28 47
28 48
28 50
29 30
29 31
29 32
29 34
29 35
29 36
29 37
29 38
29 39
29 41
29 42
29 43
29 44
29 46
29 47
29 50
30 31
30 32
30 33
30 35
30 36
30 37
30 38
30 39
30 40
30 41
30 42
30 43
30 44
30 45
30 46
30 47
30 49
30 50
31 33
31 35
31 36
31 37
31 38
31 39
31 42
31 43
31 44
31 45
31 47
31 48
32 33
32 34
32 35
32 36
32 38
32 39
32 40
32 41
32 42
32 44
32 49
32 50
33 37
33 40
33 43
33 44
33 46
33 47
33 48
33 49
33 50
34 37
34 38
34 41
34 42
34 43
34 45
34 46
34 47
34 48
34 49
34 50
35 36
35 38
35 39
35 40
35 41
35 43
35 44
35 45
35 46
35 48
35 49
36 38
36 39
36 40
36 41
36 43
36 44
36 46
36 47
36 49
36 50
37 38
37 40
37 42
37 43
37 44
37 46
37 47
37 48
37 49
37 50
38 39
38 40
38 41
38 42
38 43
38 47
38 48
38 49
38 50
39 40
39 42
39 45
39 46
39 48
40 41
40 42
40 43
40 44
40 46
40 47
40 48
41 42
41 45
41 46
41 47
41 49
41 50
42 43
42 44
42 45
42 48
42 50
43 46
43 47
43 48
43 50
44 46
44 47
44 49
45 46
45 47
45 50
46 47
46 48
46 49
47 48
47 49
47 50
48 49
49 50


==> anc/er_graphs/er30_n10_p08.edgelist <==
name: er30_n10_p08 
10 33
1 3
1 4
1 6
1 9
1 10
2 4
2 6
2 7
2 8
2 9
3 4
3 5
3 6
3 8
3 10
4 5
4 6
4 7
4 8
4 9
4 10
5 7
5 8
5 9
6 7
6 8
6 9
6 10
7 9
7 10
8 9
8 10
9 10


==> anc/er_graphs/er31_n20_p08.edgelist <==
name: er31_n20_p08 
20 149
1 2
1 3
1 4
1 5
1 6
1 7
1 8
1 10
1 12
1 13
1 14
1 15
1 16
1 17
1 18
1 19
1 20
2 3
2 7
2 8
2 9
2 10
2 11
2 12
2 13
2 14
2 15
2 16
2 17
2 18
2 19
2 20
3 4
3 5
3 6
3 7
3 8
3 9
3 10
3 12
3 13
3 14
3 15
3 16
3 17
3 18
3 20
4 5
4 8
4 10
4 11
4 12
4 13
4 14
4 15
4 16
4 17
4 18
4 19
4 20
5 6
5 7
5 8
5 9
5 10
5 11
5 12
5 14
5 15
5 16
5 17
5 18
5 19
5 20
6 7
6 9
6 13
6 14
6 15
6 16
6 17
6 18
6 20
7 8
7 9
7 12
7 13
7 14
7 15
7 16
7 17
7 18
7 19
7 20
8 9
8 10
8 11
8 12
8 13
8 14
8 16
8 17
8 18
8 19
8 20
9 10
9 13
9 14
9 15
9 16
9 17
9 19
10 11
10 12
10 13
10 14
10 15
10 16
10 17
10 18
10 20
11 12
11 15
11 16
11 18
11 20
12 13
12 16
12 17
12 18
13 15
13 16
13 17
13 18
13 19
13 20
14 16
14 17
14 18
14 19
14 20
15 16
15 17
16 18
16 19
16 20
17 20
18 19
18 20


==> anc/er_graphs/er32_n30_p08.edgelist <==
name: er32_n30_p08 
30 353
1 2
1 4
1 5
1 6
1 7
1 8
1 10
1 11
1 13
1 14
1 15
1 16
1 17
1 19
1 20
1 21
1 22
1 24
1 25
1 26
1 27
1 28
1 29
1 30
2 4
2 5
2 6
2 7
2 9
2 11
2 13
2 16
2 17
2 18
2 19
2 23
2 24
2 25
2 26
2 27
2 28
2 29
2 30
3 4
3 5
3 6
3 7
3 8
3 10
3 11
3 12
3 13
3 14
3 15
3 16
3 17
3 18
3 19
3 20
3 21
3 22
3 24
3 25
3 26
3 27
3 28
3 29
4 5
4 6
4 7
4 8
4 9
4 10
4 11
4 12
4 13
4 14
4 16
4 17
4 19
4 20
4 21
4 22
4 23
4 24
4 25
4 26
4 27
4 28
4 29
4 30
5 6
5 7
5 9
5 10
5 11
5 13
5 14
5 15
5 16
5 17
5 18
5 19
5 20
5 21
5 22
5 24
5 25
5 27
5 28
5 29
6 8
6 9
6 10
6 11
6 12
6 13
6 15
6 16
6 17
6 18
6 19
6 20
6 21
6 23
6 26
6 28
6 29
6 30
7 8
7 9
7 12
7 13
7 14
7 15
7 16
7 17
7 18
7 19
7 20
7 22
7 24
7 25
7 26
7 27
7 28
7 29
7 30
8 9
8 10
8 11
8 12
8 13
8 14
8 15
8 17
8 18
8 19
8 22
8 23
8 24
8 25
8 26
8 27
8 28
8 29
9 10
9 11
9 12
9 13
9 14
9 15
9 16
9 17
9 18
9 19
9 20
9 21
9 22
9 23
9 25
9 26
9 27
9 29
9 30
10 11
10 12
10 13
10 14
10 15
10 16
10 17
10 19
10 20
10 21
10 22
10 23
10 24
10 25
10 26
10 27
10 29
11 12
11 13
11 15
11 16
11 17
11 18
11 20
11 21
11 22
11 23
11 24
11 25
11 26
11 28
11 29
11 30
12 13
12 14
12 15
12 16
12 17
12 18
12 19
12 20
12 21
12 23
12 24
12 25
12 26
12 27
12 28
12 29
12 30
13 14
13 15
13 16
13 17
13 18
13 19
13 20
13 21
13 23
13 24
13 25
13 27
13 28
13 29
13 30
14 16
14 18
14 23
14 24
14 25
14 27
14 28
14 29
14 30
15 16
15 17
15 18
15 19
15 20
15 22
15 23
15 24
15 25
15 26
15 29
15 30
16 17
16 18
16 21
16 22
16 23
16 24
16 25
16 26
16 27
16 28
16 29
16 30
17 20
17 22
17 23
17 24
17 25
17 26
17 27
17 29
18 19
18 20
18 21
18 22
18 23
18 24
18 26
18 28
19 20
19 21
19 23
19 24
19 25
19 26
19 27
19 28
19 29
19 30
20 21
20 22
20 23
20 24
20 25
20 28
20 29
20 30
21 22
21 23
21 24
21 25
21 26
21 28
21 29
21 30
22 23
22 25
22 26
22 27
22 28
22 30
23 24
23 25
23 26
23 27
23 28
24 27
24 28
24 29
25 26
25 27
25 28
25 29
25 30
26 27
26 28
26 29
26 30
27 28
27 30
28 29
28 30
29 30


==> anc/er_graphs/er33_n40_p08.edgelist <==
name: er33_n40_p08 
40 610
1 2
1 3
1 5
1 7
1 8
1 10
1 11
1 13
1 15
1 16
1 17
1 18
1 19
1 21
1 22
1 24
1 25
1 27
1 29
1 31
1 33
1 35
1 36
1 37
1 38
1 39
1 40
2 4
2 5
2 6
2 7
2 8
2 9
2 10
2 11
2 12
2 14
2 15
2 16
2 17
2 18
2 19
2 20
2 21
2 22
2 23
2 24
2 25
2 26
2 27
2 28
2 29
2 30
2 31
2 33
2 37
2 38
2 39
2 40
3 4
3 6
3 7
3 8
3 9
3 10
3 11
3 12
3 13
3 14
3 15
3 16
3 18
3 19
3 20
3 21
3 23
3 24
3 26
3 29
3 30
3 31
3 32
3 33
3 34
3 35
3 36
3 37
3 38
3 39
4 6
4 7
4 8
4 9
4 10
4 11
4 12
4 15
4 18
4 19
4 20
4 22
4 23
4 25
4 26
4 27
4 29
4 30
4 31
4 32
4 33
4 34
4 35
4 36
4 37
4 39
4 40
5 6
5 7
5 9
5 10
5 11
5 12
5 13
5 14
5 16
5 17
5 18
5 19
5 20
5 21
5 22
5 23
5 24
5 25
5 26
5 27
5 29
5 30
5 31
5 32
5 33
5 34
5 35
5 36
5 38
5 40
6 9
6 10
6 12
6 13
6 14
6 15
6 17
6 18
6 19
6 20
6 21
6 22
6 23
6 24
6 25
6 26
6 28
6 29
6 30
6 31
6 32
6 33
6 36
6 37
6 38
6 40
7 8
7 9
7 10
7 11
7 13
7 14
7 15
7 16
7 17
7 19
7 20
7 21
7 22
7 23
7 24
7 25
7 27
7 29
7 30
7 31
7 32
7 33
7 35
7 36
7 37
7 38
7 39
7 40
8 9
8 10
8 11
8 12
8 13
8 15
8 16
8 17
8 18
8 19
8 20
8 21
8 23
8 24
8 26
8 27
8 28
8 32
8 34
8 35
8 36
8 37
8 39
8 40
9 12
9 14
9 15
9 16
9 17
9 19
9 20
9 21
9 22
9 23
9 24
9 27
9 28
9 29
9 30
9 31
9 32
9 33
9 34
9 35
9 36
9 37
9 39
10 11
10 12
10 13
10 14
10 15
10 16
10 17
10 18
10 19
10 20
10 22
10 23
10 25
10 28
10 29
10 30
10 32
10 33
10 35
10 37
10 40
11 14
11 15
11 16
11 17
11 18
11 19
11 20
11 21
11 22
11 23
11 26
11 31
11 32
11 33
11 38
11 40
12 13
12 14
12 15
12 16
12 17
12 18
12 19
12 21
12 22
12 23
12 24
12 25
12 26
12 27
12 28
12 29
12 30
12 31
12 32
12 34
12 35
12 37
12 38
12 39
12 40
13 14
13 15
13 18
13 21
13 24
13 25
13 26
13 28
13 29
13 30
13 31
13 32
13 33
13 34
13 35
13 37
13 39
13 40
14 15
14 16
14 17
14 18
14 19
14 21
14 22
14 23
14 25
14 26
14 27
14 28
14 29
14 30
14 31
14 33
14 34
14 35
14 36
14 37
14 38
14 40
15 16
15 17
15 18
15 19
15 20
15 21
15 22
15 23
15 24
15 25
15 26
15 27
15 28
15 29
15 30
15 31
15 32
15 33
15 35
15 36
15 38
15 39
15 40
16 17
16 19
16 20
16 21
16 22
16 23
16 24
16 25
16 26
16 27
16 31
16 32
16 33
16 34
16 35
16 37
16 38
16 39
16 40
17 18
17 19
17 20
17 21
17 22
17 23
17 25
17 26
17 27
17 28
17 31
17 32
17 33
17 34
17 35
17 36
17 37
17 38
17 40
18 19
18 20
18 22
18 23
18 24
18 25
18 26
18 28
18 29
18 32
18 33
18 34
18 35
18 36
18 37
18 38
18 39
18 40
19 21
19 22
19 23
19 24
19 25
19 26
19 28
19 31
19 32
19 35
19 36
19 38
19 39
19 40
20 21
20 23
20 25
20 27
20 28
20 30
20 31
20 32
20 33
20 34
20 35
20 36
20 37
20 38
20 39
20 40
21 22
21 23
21 24
21 25
21 26
21 27
21 28
21 29
21 30
21 31
21 32
21 33
21 35
21 36
21 38
21 40
22 23
22 24
22 25
22 26
22 27
22 28
22 30
22 31
22 33
22 34
22 36
22 38
22 39
22 40
23 24
23 25
23 26
23 29
23 30
23 32
23 33
23 36
23 37
23 38
23 39
23 40
24 25
24 26
24 27
24 28
24 29
24 31
24 32
24 33
24 34
24 35
24 36
24 37
24 38
24 39
24 40
25 26
25 27
25 28
25 29
25 30
25 31
25 32
25 33
25 34
25 35
25 36
25 37
25 38
25 39
26 27
26 28
26 29
26 30
26 31
26 32
26 33
26 34
26 35
26 38
26 39
26 40
27 28
27 29
27 30
27 31
27 33
27 35
27 36
27 37
27 38
27 39
28 29
28 31
28 32
28 33
28 35
28 36
28 40
29 31
29 32
29 33
29 34
29 35
29 36
29 37
29 38
29 39
29 40
30 31
30 32
30 34
30 35
30 36
30 37
30 39
30 40
31 32
31 33
31 34
31 35
31 36
31 37
31 38
31 40
32 33
32 34
32 35
32 36
32 37
32 38
32 39
32 40
33 35
33 37
33 39
33 40
34 35
34 36
34 38
34 40
35 37
35 39
36 38
36 39
36 40
37 38
37 39
37 40
38 40
39 40


==> anc/er_graphs/er34_n50_p08.edgelist <==
name: er34_n50_p08 
50 998
1 2
1 3
1 5
1 6
1 8
1 9
1 11
1 14
1 15
1 16
1 17
1 18
1 19
1 20
1 21
1 22
1 23
1 26
1 28
1 29
1 30
1 31
1 32
1 34
1 35
1 36
1 37
1 39
1 40
1 41
1 42
1 43
1 44
1 45
1 46
1 47
1 49
1 50
2 3
2 4
2 5
2 6
2 9
2 10
2 11
2 12
2 13
2 14
2 15
2 19
2 21
2 22
2 23
2 24
2 25
2 26
2 27
2 28
2 29
2 30
2 31
2 32
2 35
2 36
2 37
2 40
2 42
2 43
2 44
2 46
2 48
2 49
2 50
3 4
3 5
3 7
3 8
3 11
3 12
3 13
3 14
3 16
3 17
3 18
3 19
3 20
3 21
3 22
3 23
3 24
3 25
3 26
3 27
3 28
3 29
3 30
3 31
3 32
3 33
3 35
3 36
3 38
3 39
3 40
3 42
3 43
3 44
3 45
3 46
3 47
3 48
3 49
3 50
4 5
4 7
4 9
4 10
4 12
4 13
4 14
4 15
4 16
4 17
4 18
4 19
4 20
4 21
4 22
4 23
4 24
4 25
4 26
4 28
4 29
4 30
4 33
4 34
4 35
4 36
4 38
4 39
4 40
4 42
4 43
4 44
4 45
4 46
4 47
4 49
4 50
5 6
5 7
5 8
5 9
5 10
5 11
5 13
5 16
5 18
5 19
5 20
5 21
5 22
5 23
5 24
5 25
5 27
5 28
5 29
5 30
5 31
5 33
5 35
5 37
5 40
5 41
5 42
5 43
5 44
5 46
5 47
5 48
5 49
5 50
6 7
6 8
6 10
6 11
6 12
6 13
6 16
6 17
6 18
6 19
6 20
6 21
6 22
6 23
6 25
6 26
6 27
6 28
6 29
6 30
6 31
6 32
6 34
6 35
6 36
6 37
6 38
6 39
6 40
6 42
6 46
6 47
6 48
6 49
6 50
7 8
7 9
7 10
7 11
7 12
7 14
7 16
7 17
7 18
7 20
7 21
7 22
7 23
7 25
7 26
7 27
7 28
7 29
7 30
7 31
7 32
7 33
7 34
7 35
7 38
7 40
7 41
7 42
7 43
7 44
7 45
7 46
7 47
7 48
7 50
8 9
8 10
8 11
8 12
8 13
8 14
8 15
8 16
8 18
8 20
8 21
8 23
8 24
8 25
8 26
8 27
8 28
8 29
8 30
8 32
8 34
8 35
8 36
8 37
8 38
8 39
8 40
8 41
8 42
8 43
8 44
8 45
8 46
8 47
8 48
8 49
8 50
9 10
9 12
9 14
9 15
9 16
9 20
9 22
9 24
9 25
9 26
9 27
9 28
9 29
9 30
9 31
9 34
9 35
9 37
9 39
9 44
9 45
9 46
9 47
9 48
9 50
10 11
10 12
10 13
10 14
10 15
10 16
10 17
10 18
10 19
10 20
10 22
10 23
10 24
10 25
10 26
10 27
10 28
10 29
10 30
10 31
10 33
10 34
10 36
10 38
10 39
10 40
10 41
10 42
10 43
10 44
10 46
10 47
10 49
10 50
11 12
11 13
11 14
11 15
11 16
11 17
11 18
11 19
11 20
11 21
11 22
11 23
11 24
11 26
11 27
11 28
11 29
11 30
11 31
11 32
11 33
11 35
11 36
11 37
11 38
11 41
11 42
11 44
11 45
11 46
11 47
11 49
12 13
12 14
12 15
12 16
12 17
12 18
12 19
12 20
12 21
12 22
12 23
12 24
12 25
12 26
12 27
12 28
12 29
12 30
12 31
12 32
12 35
12 36
12 37
12 38
12 39
12 40
12 41
12 42
12 43
12 44
12 46
12 47
12 50
13 14
13 16
13 17
13 19
13 20
13 21
13 22
13 24
13 25
13 26
13 27
13 28
13 29
13 31
13 32
13 33
13 35
13 36
13 37
13 39
13 40
13 41
13 42
13 43
13 45
13 47
13 48
13 49
13 50
14 15
14 16
14 17
14 18
14 19
14 20
14 22
14 23
14 24
14 25
14 29
14 30
14 32
14 33
14 34
14 35
14 37
14 38
14 39
14 40
14 41
14 42
14 43
14 45
14 46
14 47
14 48
14 49
14 50
15 16
15 17
15 18
15 19
15 20
15 21
15 22
15 23
15 24
15 25
15 26
15 27
15 28
15 29
15 30
15 31
15 32
15 33
15 35
15 36
15 37
15 38
15 39
15 40
15 41
15 42
15 43
15 44
15 45
15 46
15 48
15 49
15 50
16 19
16 20
16 21
16 23
16 24
16 25
16 27
16 28
16 29
16 30
16 31
16 32
16 33
16 34
16 35
16 36
16 37
16 39
16 40
16 42
16 43
16 44
16 45
16 46
16 47
16 48
17 18
17 19
17 21
17 22
17 23
17 24
17 25
17 26
17 27
17 28
17 29
17 30
17 32
17 34
17 35
17 36
17 37
17 39
17 40
17 41
17 42
17 43
17 45
17 47
17 48
17 49
17 50
18 20
18 22
18 23
18 24
18 25
18 26
18 27
18 28
18 29
18 30
18 32
18 33
18 34
18 35
18 36
18 37
18 38
18 39
18 40
18 41
18 42
18 44
18 45
18 46
18 48
18 49
18 50
19 20
19 21
19 22
19 23
19 24
19 25
19 26
19 27
19 28
19 29
19 30
19 31
19 32
19 33
19 34
19 37
19 39
19 41
19 42
19 43
19 44
19 45
19 48
19 49
19 50
20 21
20 22
20 23
20 25
20 26
20 28
20 29
20 31
20 32
20 33
20 35
20 36
20 38
20 39
20 40
20 41
20 42
20 43
20 44
20 45
20 46
20 49
20 50
21 22
21 24
21 25
21 26
21 27
21 29
21 30
21 32
21 34
21 35
21 36
21 37
21 38
21 39
21 40
21 42
21 44
21 45
21 46
21 48
21 50
22 23
22 24
22 25
22 26
22 27
22 28
22 29
22 30
22 31
22 32
22 33
22 34
22 36
22 37
22 38
22 39
22 40
22 41
22 42
22 43
22 44
22 45
22 46
22 47
22 48
22 49
22 50
23 24
23 26
23 28
23 29
23 30
23 31
23 32
23 33
23 34
23 35
23 36
23 37
23 38
23 39
23 42
23 43
23 44
23 45
23 46
23 49
24 25
24 26
24 27
24 29
24 30
24 31
24 33
24 34
24 35
24 36
24 37
24 38
24 40
24 41
24 42
24 44
24 45
24 46
24 49
24 50
25 27
25 28
25 29
25 30
25 31
25 32
25 34
25 35
25 37
25 38
25 39
25 40
25 42
25 43
25 44
25 45
25 46
25 47
25 48
25 49
26 28
26 29
26 31
26 32
26 33
26 34
26 35
26 36
26 37
26 39
26 41
26 42
26 43
26 44
26 45
26 49
26 50
27 28
27 29
27 30
27 31
27 32
27 34
27 35
27 36
27 37
27 38
27 40
27 42
27 43
27 44
27 46
27 47
27 49
27 50
28 29
28 30
28 31
28 32
28 33
28 34
28 35
28 36
28 37
28 38
28 39
28 40
28 41
28 42
28 43
28 44
28 46
28 47
28 48
28 49
28 50
29 30
29 31
29 32
29 33
29 34
29 35
29 36
29 37
29 38
29 39
29 40
29 41
29 43
29 44
29 45
29 46
29 47
29 48
29 49
29 50
30 31
30 32
30 33
30 34
30 35
30 36
30 37
30 40
30 41
30 43
30 44
30 45
30 46
30 47
30 48
30 49
30 50
31 32
31 33
31 34
31 35
31 36
31 37
31 38
31 40
31 41
31 43
31 45
31 46
31 47
31 48
31 49
32 33
32 34
32 35
32 36
32 37
32 38
32 39
32 41
32 42
32 43
32 44
32 45
32 46
32 47
32 48
32 49
32 50
33 34
33 35
33 36
33 37
33 39
33 40
33 41
33 43
33 44
33 45
33 47
33 48
33 49
33 50
34 35
34 37
34 38
34 39
34 40
34 41
34 42
34 43
34 44
34 45
34 47
34 48
34 49
35 36
35 37
35 38
35 39
35 40
35 42
35 43
35 44
35 46
35 47
35 48
35 49
35 50
36 37
36 38
36 39
36 40
36 41
36 43
36 44
36 45
36 46
36 47
36 48
36 49
36 50
37 38
37 39
37 40
37 42
37 43
37 44
37 45
37 46
37 47
37 48
37 49
37 50
38 39
38 40
38 42
38 43
38 44
38 46
38 48
38 49
38 50
39 40
39 42
39 43
39 45
39 46
39 47
39 48
39 49
39 50
40 41
40 42
40 43
40 44
40 45
40 46
40 47
40 48
40 49
40 50
41 42
41 43
41 44
41 45
41 46
41 48
41 49
41 50
42 43
42 45
42 46
42 48
42 49
43 44
43 45
43 46
43 47
43 48
43 49
44 46
44 47
44 48
44 49
45 46
45 47
45 48
45 49
45 50
46 47
46 48
46 49
46 50
47 48
47 49
47 50
48 49
48 50
49 50


==> anc/er_graphs/er35_n10_p09.edgelist <==
name: er35_n10_p09 
10 42
1 2
1 3
1 4
1 6
1 7
1 8
1 10
2 3
2 4
2 5
2 6
2 7
2 8
2 9
2 10
3 4
3 5
3 6
3 7
3 8
3 9
3 10
4 5
4 6
4 7
4 8
4 9
4 10
5 6
5 7
5 8
5 10
6 7
6 8
6 9
6 10
7 8
7 9
7 10
8 9
8 10
9 10


==> anc/er_graphs/er36_n20_p09.edgelist <==
name: er36_n20_p09 
20 177
1 2
1 3
1 4
1 6
1 7
1 8
1 9
1 11
1 12
1 13
1 14
1 15
1 16
1 17
1 20
2 4
2 5
2 6
2 7
2 8
2 9
2 10
2 11
2 12
2 13
2 14
2 15
2 16
2 17
2 18
2 19
2 20
3 4
3 5
3 6
3 7
3 8
3 9
3 10
3 11
3 12
3 13
3 14
3 15
3 16
3 17
3 18
3 19
3 20
4 5
4 6
4 7
4 8
4 9
4 10
4 11
4 12
4 13
4 14
4 15
4 16
4 18
4 19
4 20
5 6
5 7
5 8
5 9
5 11
5 12
5 14
5 15
5 16
5 17
5 18
5 19
5 20
6 8
6 10
6 11
6 12
6 13
6 15
6 16
6 17
6 18
6 19
6 20
7 8
7 9
7 10
7 11
7 12
7 13
7 14
7 15
7 16
7 17
7 18
7 19
7 20
8 9
8 10
8 11
8 12
8 13
8 14
8 15
8 16
8 17
8 18
8 19
8 20
9 10
9 11
9 12
9 13
9 14
9 15
9 16
9 17
9 18
9 19
9 20
10 11
10 12
10 13
10 14
10 15
10 17
10 18
10 19
10 20
11 12
11 13
11 14
11 15
11 16
11 17
11 18
11 19
11 20
12 13
12 14
12 15
12 16
12 17
12 18
12 19
12 20
13 14
13 15
13 16
13 17
13 18
13 19
13 20
14 15
14 16
14 17
14 18
14 19
15 16
15 17
15 18
15 19
15 20
16 17
16 18
16 19
16 20
17 18
17 19
17 20
18 19
18 20
19 20


==> anc/er_graphs/er37_n30_p09.edgelist <==
name: er37_n30_p09 
30 376
1 2
1 3
1 5
1 6
1 8
1 9
1 10
1 11
1 12
1 13
1 14
1 16
1 18
1 19
1 20
1 21
1 22
1 23
1 24
1 25
1 26
1 27
1 28
1 29
1 30
2 3
2 4
2 5
2 6
2 7
2 8
2 9
2 10
2 11
2 12
2 13
2 14
2 16
2 17
2 19
2 20
2 22
2 23
2 24
2 25
2 26
2 27
2 28
2 29
2 30
3 4
3 5
3 6
3 7
3 8
3 9
3 10
3 11
3 12
3 13
3 16
3 17
3 18
3 19
3 20
3 22
3 23
3 24
3 25
3 26
3 27
3 28
3 29
3 30
4 5
4 6
4 7
4 8
4 9
4 10
4 11
4 13
4 14
4 15
4 16
4 17
4 18
4 19
4 20
4 21
4 22
4 23
4 24
4 25
4 26
4 27
4 28
4 29
4 30
5 7
5 8
5 9
5 10
5 11
5 13
5 14
5 15
5 16
5 17
5 19
5 20
5 21
5 22
5 23
5 24
5 25
5 26
5 27
5 28
5 29
6 8
6 11
6 12
6 14
6 15
6 16
6 17
6 18
6 19
6 20
6 21
6 22
6 23
6 24
6 25
6 26
6 27
6 28
6 29
6 30
7 8
7 9
7 10
7 11
7 13
7 14
7 15
7 16
7 17
7 18
7 19
7 21
7 22
7 24
7 25
7 26
7 28
7 29
7 30
8 9
8 10
8 11
8 13
8 14
8 16
8 17
8 18
8 19
8 20
8 21
8 23
8 24
8 25
8 26
8 27
8 28
8 29
8 30
9 10
9 11
9 12
9 13
9 14
9 16
9 18
9 19
9 20
9 21
9 23
9 25
9 26
9 28
9 29
9 30
10 11
10 12
10 13
10 14
10 15
10 17
10 18
10 19
10 20
10 21
10 22
10 23
10 24
10 26
10 27
10 28
10 29
10 30
11 13
11 14
11 15
11 16
11 17
11 18
11 19
11 21
11 22
11 23
11 25
11 26
11 27
11 28
11 29
11 30
12 13
12 14
12 15
12 18
12 19
12 20
12 21
12 22
12 23
12 24
12 25
12 26
12 27
12 28
12 29
12 30
13 15
13 16
13 17
13 18
13 19
13 20
13 21
13 22
13 23
13 24
13 25
13 26
13 27
13 29
14 15
14 16
14 18
14 19
14 21
14 22
14 23
14 24
14 25
14 26
14 27
14 28
14 29
15 17
15 18
15 19
15 20
15 21
15 22
15 23
15 25
15 26
15 28
15 29
15 30
16 17
16 19
16 20
16 21
16 22
16 23
16 24
16 25
16 26
16 27
16 29
16 30
17 18
17 19
17 20
17 21
17 22
17 23
17 26
17 27
17 28
17 29
17 30
18 20
18 21
18 22
18 23
18 25
18 26
18 27
18 28
18 29
18 30
19 20
19 22
19 23
19 24
19 25
19 26
19 27
19 28
19 29
19 30
20 21
20 22
20 23
20 24
20 25
20 26
20 27
20 28
20 29
20 30
21 22
21 23
21 24
21 25
21 26
21 27
21 28
21 29
22 23
22 24
22 25
22 26
22 27
22 29
23 24
23 25
23 27
23 29
23 30
24 25
24 26
24 27
24 28
24 29
24 30
25 26
25 27
25 28
25 29
25 30
26 27
26 28
26 29
26 30
27 28
27 29
27 30
28 29
28 30
29 30


==> anc/er_graphs/er38_n40_p09.edgelist <==
name: er38_n40_p09 
40 704
1 2
1 3
1 4
1 7
1 8
1 9
1 10
1 11
1 12
1 13
1 14
1 15
1 16
1 17
1 18
1 20
1 22
1 23
1 24
1 25
1 26
1 27
1 28
1 29
1 30
1 31
1 32
1 33
1 34
1 35
1 36
1 37
1 38
1 39
1 40
2 3
2 4
2 5
2 6
2 7
2 8
2 9
2 10
2 11
2 12
2 13
2 14
2 15
2 16
2 17
2 18
2 19
2 20
2 21
2 22
2 23
2 24
2 25
2 26
2 27
2 29
2 30
2 31
2 32
2 34
2 35
2 36
2 37
2 38
2 39
2 40
3 4
3 5
3 6
3 7
3 8
3 9
3 10
3 12
3 14
3 16
3 17
3 18
3 19
3 20
3 21
3 22
3 23
3 24
3 25
3 26
3 27
3 28
3 29
3 30
3 31
3 32
3 34
3 35
3 37
3 38
3 39
3 40
4 5
4 6
4 8
4 9
4 10
4 11
4 12
4 13
4 14
4 16
4 17
4 18
4 19
4 20
4 21
4 22
4 23
4 24
4 25
4 26
4 27
4 28
4 29
4 30
4 31
4 32
4 33
4 34
4 35
4 36
4 37
4 38
4 39
4 40
5 6
5 7
5 8
5 9
5 10
5 11
5 12
5 13
5 14
5 15
5 16
5 17
5 18
5 19
5 20
5 21
5 22
5 24
5 25
5 27
5 28
5 29
5 31
5 32
5 34
5 35
5 36
5 37
5 38
5 39
6 7
6 8
6 9
6 10
6 11
6 12
6 13
6 14
6 15
6 16
6 17
6 18
6 19
6 20
6 21
6 22
6 23
6 24
6 25
6 26
6 27
6 28
6 29
6 30
6 31
6 32
6 33
6 34
6 36
6 37
6 38
6 40
7 8
7 9
7 10
7 11
7 12
7 13
7 14
7 15
7 16
7 17
7 18
7 19
7 20
7 21
7 22
7 23
7 24
7 25
7 26
7 27
7 28
7 29
7 30
7 31
7 32
7 33
7 34
7 35
7 36
7 37
7 38
7 39
7 40
8 9
8 10
8 11
8 12
8 13
8 14
8 15
8 16
8 17
8 18
8 19
8 20
8 21
8 22
8 23
8 25
8 26
8 27
8 28
8 29
8 30
8 31
8 32
8 33
8 34
8 35
8 36
8 37
8 38
8 39
8 40
9 10
9 11
9 12
9 13
9 14
9 15
9 16
9 17
9 18
9 19
9 21
9 22
9 23
9 24
9 25
9 26
9 27
9 28
9 30
9 31
9 32
9 35
9 36
9 37
9 39
9 40
10 11
10 12
10 13
10 14
10 16
10 18
10 19
10 20
10 22
10 23
10 24
10 25
10 26
10 27
10 28
10 29
10 30
10 31
10 32
10 33
10 34
10 35
10 36
10 37
10 38
10 39
10 40
11 12
11 13
11 15
11 16
11 17
11 18
11 19
11 20
11 21
11 22
11 23
11 24
11 25
11 26
11 27
11 28
11 29
11 30
11 31
11 32
11 33
11 34
11 35
11 36
11 37
11 40
12 13
12 15
12 16
12 18
12 19
12 21
12 22
12 23
12 24
12 26
12 27
12 28
12 29
12 30
12 32
12 33
12 34
12 35
12 36
12 37
12 38
12 39
12 40
13 14
13 15
13 16
13 17
13 18
13 19
13 20
13 21
13 22
13 23
13 24
13 25
13 27
13 28
13 29
13 30
13 32
13 33
13 34
13 35
13 38
13 39
13 40
14 16
14 17
14 18
14 19
14 20
14 21
14 22
14 24
14 25
14 26
14 27
14 28
14 29
14 30
14 31
14 32
14 33
14 34
14 35
14 36
14 37
14 38
14 39
14 40
15 16
15 17
15 18
15 19
15 20
15 21
15 22
15 25
15 26
15 27
15 28
15 30
15 31
15 32
15 33
15 34
15 35
15 36
15 38
15 39
15 40
16 17
16 18
16 19
16 20
16 21
16 22
16 23
16 24
16 25
16 26
16 27
16 28
16 29
16 30
16 31
16 32
16 33
16 34
16 35
16 36
16 37
16 38
16 39
16 40
17 19
17 20
17 21
17 22
17 23
17 24
17 25
17 27
17 29
17 30
17 31
17 32
17 33
17 34
17 35
17 36
17 37
17 38
17 39
17 40
18 20
18 21
18 22
18 24
18 25
18 26
18 28
18 29
18 30
18 31
18 33
18 34
18 35
18 36
18 37
18 38
18 39
18 40
19 20
19 21
19 22
19 23
19 24
19 25
19 26
19 27
19 28
19 29
19 32
19 33
19 34
19 35
19 36
19 37
19 39
20 21
20 22
20 23
20 24
20 25
20 26
20 27
20 28
20 29
20 30
20 31
20 32
20 33
20 35
20 37
20 38
20 39
20 40
21 23
21 25
21 26
21 27
21 28
21 30
21 31
21 32
21 33
21 34
21 35
21 36
21 37
21 38
21 39
21 40
22 23
22 24
22 25
22 26
22 27
22 28
22 29
22 30
22 32
22 33
22 34
22 35
22 36
22 38
22 39
22 40
23 24
23 25
23 26
23 27
23 28
23 29
23 30
23 31
23 32
23 33
23 34
23 35
23 36
23 37
23 38
23 39
23 40
24 25
24 26
24 27
24 28
24 29
24 30
24 31
24 32
24 33
24 34
24 36
24 37
24 38
24 39
24 40
25 27
25 28
25 29
25 30
25 31
25 32
25 33
25 34
25 35
25 36
25 37
25 38
25 39
25 40
26 27
26 28
26 29
26 30
26 31
26 32
26 33
26 35
26 36
26 37
26 38
26 39
27 28
27 29
27 30
27 31
27 32
27 33
27 34
27 35
27 36
27 37
27 38
27 39
27 40
28 29
28 30
28 31
28 32
28 33
28 34
28 35
28 36
28 37
28 38
28 39
28 40
29 30
29 31
29 32
29 33
29 34
29 36
29 37
29 38
29 39
29 40
30 32
30 33
30 34
30 35
30 36
30 37
30 38
30 39
30 40
31 32
31 33
31 34
31 35
31 36
31 37
31 38
31 39
32 33
32 34
32 35
32 36
32 37
32 38
32 39
32 40
33 34
33 35
33 36
33 37
33 38
33 39
34 35
34 36
34 37
34 38
34 39
34 40
35 37
35 38
35 39
35 40
36 37
36 38
36 39
37 38
37 39
37 40
38 39
38 40


==> anc/er_graphs/er39_n50_p09.edgelist <==
name: er39_n50_p09 
50 1092
1 2
1 3
1 4
1 5
1 6
1 7
1 8
1 9
1 10
1 11
1 13
1 14
1 15
1 16
1 17
1 19
1 20
1 21
1 22
1 23
1 24
1 25
1 26
1 27
1 28
1 29
1 30
1 31
1 32
1 34
1 35
1 36
1 37
1 38
1 39
1 40
1 41
1 42
1 43
1 44
1 45
1 46
1 48
1 49
1 50
2 3
2 6
2 8
2 9
2 10
2 11
2 12
2 14
2 15
2 17
2 18
2 19
2 20
2 21
2 22
2 23
2 24
2 25
2 26
2 27
2 28
2 29
2 30
2 31
2 32
2 33
2 34
2 35
2 36
2 37
2 38
2 39
2 40
2 41
2 42
2 44
2 45
2 46
2 47
2 48
2 49
2 50
3 4
3 5
3 6
3 8
3 9
3 11
3 13
3 15
3 16
3 17
3 18
3 19
3 20
3 21
3 22
3 23
3 24
3 25
3 27
3 28
3 29
3 30
3 31
3 32
3 33
3 34
3 36
3 37
3 38
3 39
3 40
3 41
3 42
3 43
3 45
3 46
3 47
3 49
3 50
4 5
4 6
4 7
4 8
4 9
4 10
4 11
4 12
4 13
4 14
4 15
4 16
4 17
4 18
4 19
4 20
4 21
4 22
4 23
4 24
4 25
4 26
4 27
4 28
4 30
4 31
4 32
4 33
4 34
4 35
4 36
4 38
4 39
4 40
4 41
4 42
4 43
4 44
4 45
4 46
4 47
4 48
4 50
5 6
5 7
5 8
5 9
5 10
5 11
5 12
5 13
5 14
5 15
5 16
5 17
5 18
5 19
5 20
5 21
5 22
5 23
5 24
5 25
5 26
5 29
5 30
5 31
5 32
5 33
5 34
5 35
5 36
5 37
5 38
5 39
5 40
5 41
5 43
5 44
5 45
5 46
5 47
5 48
5 49
5 50
6 7
6 8
6 9
6 10
6 11
6 12
6 13
6 14
6 15
6 16
6 17
6 18
6 19
6 21
6 22
6 23
6 24
6 25
6 26
6 30
6 32
6 34
6 35
6 36
6 37
6 38
6 39
6 40
6 41
6 42
6 43
6 44
6 45
6 46
6 47
6 49
6 50
7 8
7 9
7 11
7 12
7 13
7 15
7 16
7 17
7 18
7 21
7 22
7 23
7 24
7 25
7 26
7 27
7 28
7 29
7 30
7 31
7 32
7 33
7 34
7 35
7 36
7 37
7 38
7 39
7 40
7 41
7 42
7 43
7 44
7 45
7 46
7 47
7 48
7 49
7 50
8 9
8 10
8 11
8 12
8 13
8 14
8 16
8 18
8 19
8 20
8 21
8 22
8 23
8 25
8 26
8 27
8 28
8 30
8 31
8 33
8 34
8 35
8 36
8 37
8 38
8 39
8 40
8 41
8 42
8 43
8 45
8 46
8 47
8 48
8 49
8 50
9 10
9 11
9 12
9 13
9 14
9 16
9 17
9 18
9 19
9 20
9 21
9 22
9 23
9 24
9 25
9 26
9 27
9 28
9 29
9 30
9 31
9 32
9 33
9 34
9 36
9 37
9 38
9 39
9 40
9 41
9 44
9 45
9 46
9 47
9 48
9 50
10 12
10 13
10 14
10 15
10 18
10 20
10 21
10 22
10 23
10 24
10 25
10 26
10 29
10 30
10 31
10 33
10 36
10 37
10 38
10 39
10 40
10 41
10 42
10 43
10 44
10 45
10 46
10 47
10 48
10 49
10 50
11 13
11 15
11 18
11 19
11 20
11 21
11 22
11 23
11 24
11 25
11 26
11 27
11 28
11 29
11 30
11 31
11 32
11 33
11 34
11 35
11 36
11 37
11 38
11 39
11 40
11 41
11 42
11 43
11 44
11 45
11 46
11 47
11 48
11 49
11 50
12 13
12 14
12 15
12 16
12 17
12 18
12 19
12 20
12 21
12 22
12 23
12 25
12 26
12 27
12 28
12 29
12 30
12 31
12 32
12 33
12 34
12 35
12 36
12 37
12 38
12 39
12 40
12 41
12 42
12 43
12 44
12 45
12 46
12 47
12 48
12 49
12 50
13 14
13 15
13 16
13 17
13 18
13 19
13 20
13 21
13 22
13 23
13 24
13 25
13 26
13 28
13 29
13 31
13 33
13 34
13 35
13 36
13 37
13 39
13 40
13 41
13 43
13 44
13 45
13 46
13 47
13 48
13 49
13 50
14 16
14 17
14 18
14 19
14 20
14 21
14 22
14 23
14 24
14 25
14 26
14 27
14 29
14 30
14 31
14 32
14 33
14 34
14 35
14 36
14 37
14 38
14 39
14 40
14 41
14 43
14 45
14 46
14 47
14 48
14 49
14 50
15 16
15 17
15 18
15 19
15 20
15 21
15 22
15 23
15 24
15 25
15 26
15 27
15 29
15 30
15 31
15 33
15 34
15 35
15 37
15 38
15 39
15 40
15 41
15 42
15 43
15 44
15 46
15 47
15 48
15 49
15 50
16 17
16 18
16 19
16 20
16 23
16 24
16 25
16 26
16 27
16 28
16 29
16 30
16 31
16 32
16 34
16 35
16 36
16 37
16 38
16 39
16 40
16 42
16 43
16 44
16 45
16 46
16 49
16 50
17 18
17 19
17 21
17 22
17 23
17 24
17 25
17 26
17 27
17 28
17 29
17 30
17 32
17 33
17 34
17 35
17 36
17 37
17 38
17 39
17 40
17 41
17 42
17 43
17 44
17 45
17 46
17 47
17 48
17 49
17 50
18 19
18 20
18 21
18 22
18 23
18 24
18 25
18 26
18 27
18 28
18 29
18 30
18 31
18 33
18 34
18 35
18 36
18 37
18 38
18 39
18 40
18 41
18 42
18 43
18 44
18 45
18 46
18 47
18 48
18 49
19 20
19 23
19 24
19 25
19 27
19 28
19 29
19 31
19 32
19 33
19 34
19 35
19 36
19 37
19 38
19 39
19 40
19 41
19 42
19 43
19 45
19 46
19 47
19 48
19 49
19 50
20 21
20 22
20 23
20 24
20 25
20 26
20 27
20 28
20 29
20 30
20 31
20 32
20 33
20 34
20 35
20 36
20 37
20 39
20 40
20 42
20 43
20 44
20 45
20 46
20 47
20 48
20 49
20 50
21 22
21 23
21 24
21 25
21 26
21 27
21 28
21 29
21 30
21 31
21 32
21 33
21 34
21 35
21 36
21 37
21 38
21 39
21 40
21 41
21 42
21 43
21 44
21 45
21 46
21 47
21 48
21 49
21 50
22 23
22 24
22 25
22 26
22 27
22 28
22 29
22 30
22 31
22 33
22 34
22 35
22 36
22 37
22 39
22 40
22 41
22 42
22 43
22 44
22 45
22 46
22 47
22 48
22 49
22 50
23 24
23 25
23 26
23 27
23 28
23 29
23 30
23 31
23 32
23 34
23 35
23 36
23 37
23 38
23 40
23 41
23 42
23 43
23 44
23 46
23 47
23 48
23 49
23 50
24 25
24 26
24 27
24 28
24 29
24 30
24 31
24 32
24 33
24 34
24 35
24 36
24 37
24 38
24 39
24 40
24 41
24 42
24 43
24 44
24 45
24 46
24 47
24 48
24 49
25 26
25 27
25 28
25 29
25 30
25 31
25 33
25 35
25 36
25 37
25 38
25 39
25 41
25 44
25 45
25 46
25 47
25 48
25 49
25 50
26 27
26 28
26 29
26 31
26 32
26 33
26 34
26 35
26 36
26 37
26 38
26 39
26 40
26 41
26 42
26 43
26 44
26 45
26 46
26 47
26 48
26 49
26 50
27 31
27 32
27 33
27 34
27 35
27 37
27 38
27 39
27 40
27 41
27 42
27 43
27 44
27 46
27 47
27 48
27 49
27 50
28 29
28 30
28 31
28 33
28 34
28 35
28 36
28 38
28 39
28 40
28 41
28 42
28 43
28 45
28 46
28 47
28 48
28 49
28 50
29 30
29 31
29 32
29 33
29 34
29 35
29 36
29 37
29 38
29 40
29 41
29 42
29 43
29 44
29 45
29 46
29 47
29 48
29 49
29 50
30 32
30 33
30 34
30 35
30 36
30 37
30 38
30 39
30 40
30 41
30 43
30 45
30 46
30 47
30 48
30 49
30 50
31 32
31 33
31 34
31 35
31 37
31 38
31 39
31 40
31 41
31 42
31 43
31 44
31 45
31 46
31 47
31 48
31 49
31 50
32 35
32 36
32 37
32 38
32 39
32 40
32 41
32 42
32 43
32 44
32 45
32 46
32 48
32 49
32 50
33 34
33 36
33 37
33 38
33 39
33 40
33 41
33 42
33 43
33 44
33 45
33 47
33 48
33 49
33 50
34 35
34 36
34 37
34 38
34 39
34 40
34 41
34 43
34 45
34 46
34 47
34 48
34 49
34 50
35 36
35 38
35 39
35 40
35 41
35 42
35 44
35 45
35 46
35 47
35 48
35 49
36 37
36 38
36 39
36 40
36 41
36 42
36 43
36 44
36 45
36 46
36 47
36 48
36 49
36 50
37 38
37 39
37 40
37 41
37 43
37 44
37 45
37 46
37 48
37 49
37 50
38 40
38 41
38 42
38 44
38 45
38 46
38 47
38 48
38 49
38 50
39 40
39 41
39 42
39 43
39 44
39 45
39 46
39 47
39 48
39 49
39 50
40 41
40 42
40 43
40 45
40 46
40 47
40 48
40 49
40 50
41 42
41 43
41 44
41 45
41 47
41 48
41 49
41 50
42 43
42 44
42 45
42 46
42 47
42 49
42 50
43 44
43 45
43 46
43 47
43 48
43 49
43 50
44 45
44 46
44 47
44 48
44 49
44 50
45 46
45 47
45 48
45 49
46 47
46 48
46 49
46 50
47 48
47 49
47 50
48 49
48 50
49 50


==> anc/er_graphs/param_instances.csv <==
Instance, n, m, Density 

er5_n50_p03, 50, 372, 0.303673
er11_n50_p04, 50, 506, 0.413061
er25_n10_p07, 10, 30, 0.666667
er8_n20_p04, 20, 81, 0.426316
er19_n10_p06, 10, 28, 0.622222
er3_n30_p03, 30, 131, 0.301149
er20_n20_p06, 20, 124, 0.652632
er26_n20_p07, 20, 130, 0.684211
er2_n20_p03, 20, 60, 0.315789
er18_n60_p05, 60, 883, 0.498870
er7_n10_p04, 10, 19, 0.422222
er15_n30_p05, 30, 222, 0.510345
er9_n30_p04, 30, 166, 0.381609
er27_n30_p07, 30, 305, 0.701149
er13_n10_p05, 10, 21, 0.466667
er22_n40_p06, 40, 458, 0.587179
er28_n40_p07, 40, 524, 0.671795
er23_n50_p06, 50, 754, 0.615510
er17_n50_p05, 50, 647, 0.528163
er1_n10_p03, 10, 11, 0.244444
er14_n20_p05, 20, 85, 0.447368
er4_n40_p03, 40, 246, 0.315385
er10_n40_p04, 40, 325, 0.416667
er21_n30_p06, 30, 253, 0.581609
er29_n50_p07, 50, 850, 0.693878
er16_n40_p05, 40, 365, 0.467949


==> anc/geometric_graphs/geo10_n20_p03.edgelist <==
name: geo10_n20_p03 
20 34
1 13
1 9
1 20
2 16
2 3
2 15
2 6
3 6
4 11
5 8
5 17
6 7
6 12
6 16
6 15
7 15
7 16
7 12
7 13
8 17
9 20
9 13
10 14
10 20
11 14
12 15
12 13
12 16
13 16
14 20
15 16
17 18
17 19
18 19


==> anc/geometric_graphs/geo11_n20_p04.edgelist <==
name: geo11_n20_p04 
20 54
1 15
1 11
1 12
1 13
1 9
1 20
1 7
2 4
2 18
2 7
2 17
2 11
2 14
2 8
3 19
3 6
3 10
3 16
4 8
4 18
4 11
4 7
4 17
4 14
5 9
5 13
5 20
5 15
6 10
6 19
6 16
7 8
7 11
7 14
7 17
8 17
8 11
8 14
9 20
9 15
9 12
9 13
10 19
10 16
11 14
11 17
12 15
12 13
12 16
13 15
13 16
14 17
15 20
16 19


==> anc/geometric_graphs/geo12_n20_p05.edgelist <==
name: geo12_n20_p05 
20 80
1 8
1 17
1 11
1 18
1 12
1 6
1 9
1 2
1 20
2 7
2 12
2 6
2 11
2 20
2 19
2 9
2 8
3 19
3 14
3 7
3 11
3 12
3 16
4 16
4 15
4 5
4 10
4 9
4 19
5 9
5 13
5 10
5 15
5 17
5 16
6 20
6 9
6 13
6 18
6 11
6 17
6 8
7 11
7 16
7 19
7 12
7 20
7 14
8 12
8 20
8 11
8 9
9 10
9 11
9 17
9 16
9 12
9 18
9 13
9 19
10 16
10 15
10 17
11 12
11 16
11 19
11 14
11 20
12 20
12 19
12 14
13 17
13 18
14 16
14 19
15 16
15 17
16 17
16 19
17 18


==> anc/geometric_graphs/geo13_n20_p06.edgelist <==
name: geo13_n20_p06 
20 84
1 4
1 16
1 12
1 18
1 5
1 19
1 9
1 14
1 7
1 3
2 15
2 5
2 20
2 8
3 9
3 10
3 14
3 4
3 12
4 16
4 12
4 18
4 5
4 7
4 14
4 10
4 9
4 19
5 8
5 19
5 14
5 15
5 12
5 7
5 16
5 18
6 20
6 13
6 12
6 16
6 11
6 17
6 8
7 18
7 16
7 19
7 12
7 14
8 13
8 17
8 12
8 16
8 20
8 11
8 15
9 14
9 10
9 12
10 12
11 12
11 16
11 13
11 20
11 17
12 17
12 20
12 19
12 14
12 13
12 16
13 17
13 16
13 20
14 18
14 16
14 19
15 19
15 20
15 16
16 20
16 19
16 17
17 20
18 19


==> anc/geometric_graphs/geo14_n20_p07.edgelist <==
name: geo14_n20_p07 
20 137
1 8
1 11
1 18
1 5
1 2
1 15
1 12
1 6
1 9
1 16
1 13
1 20
1 7
1 10
1 17
1 14
2 18
2 7
2 12
2 13
2 16
2 17
2 6
2 11
2 20
2 4
2 15
2 5
2 19
2 8
2 3
2 14
2 9
3 18
3 19
3 4
3 15
3 5
4 19
4 18
4 16
4 11
4 17
4 5
4 15
4 14
4 9
5 20
5 11
5 6
5 17
5 16
5 13
5 12
5 7
5 18
5 9
5 14
5 8
5 19
5 10
5 15
6 9
6 18
6 11
6 14
6 17
6 10
6 7
6 20
6 13
6 16
7 10
7 11
7 14
7 17
7 15
7 18
7 16
7 9
7 13
7 20
8 9
8 16
8 18
8 12
8 15
8 14
9 16
9 13
9 10
9 14
9 20
9 11
9 17
9 15
9 12
9 18
10 17
10 20
10 14
10 13
10 16
10 11
11 18
11 14
11 20
11 16
11 17
11 13
12 15
12 14
12 19
12 18
13 18
13 14
13 15
13 20
13 17
13 16
14 18
14 17
14 20
14 16
14 15
15 18
15 19
15 16
15 20
15 17
16 17
16 20
16 18
17 20
17 18
18 19
18 20


==> anc/geometric_graphs/geo15_n20_p08.edgelist <==
name: geo15_n20_p08 
20 173
1 8
1 11
1 5
1 2
1 15
1 12
1 19
1 6
1 13
1 20
1 7
1 10
1 17
1 4
1 14
2 18
2 7
2 12
2 13
2 16
2 17
2 6
2 11
2 20
2 4
2 15
2 5
2 10
2 19
2 8
2 3
2 14
2 9
3 6
3 7
3 18
3 19
3 13
3 9
3 20
3 14
3 15
3 5
3 17
3 11
3 16
4 8
4 13
4 19
4 12
4 7
4 6
4 16
4 11
4 17
4 10
4 5
4 15
4 14
4 20
4 9
5 20
5 11
5 6
5 17
5 16
5 13
5 12
5 7
5 18
5 9
5 14
5 8
5 19
5 10
5 15
6 9
6 19
6 12
6 15
6 18
6 11
6 8
6 14
6 17
6 10
6 7
6 20
6 13
6 16
7 10
7 8
7 11
7 14
7 15
7 12
7 18
7 16
7 19
7 9
7 20
8 13
8 20
8 9
8 16
8 19
8 12
8 15
8 14
8 17
8 11
8 10
9 16
9 13
9 19
9 10
9 14
9 20
9 11
9 17
9 15
9 12
9 18
10 15
10 17
10 20
10 14
10 19
10 12
10 13
10 16
10 11
11 18
11 19
11 14
11 15
11 20
11 16
11 17
11 12
11 13
12 16
12 17
12 15
12 20
12 14
12 19
12 13
13 14
13 19
13 15
13 20
13 17
14 18
14 17
14 20
14 16
14 19
14 15
15 18
15 19
15 16
15 20
15 17
16 20
16 19
16 18
17 20
17 18
17 19
18 19
18 20
19 20


==> anc/geometric_graphs/geo16_n20_p09.edgelist <==
name: geo16_n20_p09 
20 158
1 11
1 5
1 15
1 12
1 9
1 16
1 13
1 7
1 10
1 4
2 18
2 7
2 12
2 13
2 16
2 17
2 6
2 11
2 20
2 15
2 5
2 10
2 19
2 8
2 3
2 14
2 9
3 6
3 7
3 18
3 12
3 19
3 13
3 8
3 9
3 20
3 14
3 15
3 5
3 10
3 17
3 11
4 13
4 12
4 7
4 16
4 11
4 10
4 5
4 15
4 9
5 20
5 11
5 6
5 17
5 16
5 13
5 12
5 7
5 18
5 9
5 14
5 8
5 10
5 15
6 9
6 19
6 12
6 18
6 11
6 8
6 14
6 17
6 10
6 7
6 20
6 13
7 10
7 8
7 11
7 14
7 17
7 15
7 12
7 18
7 16
7 19
7 9
7 13
7 20
8 13
8 20
8 9
8 19
8 18
8 12
8 15
8 14
8 17
8 11
8 10
9 16
9 13
9 19
9 10
9 14
9 20
9 11
9 17
9 15
9 12
9 18
10 15
10 20
10 14
10 19
10 12
10 13
10 16
10 18
10 11
11 18
11 19
11 14
11 15
11 20
11 16
11 17
11 12
11 13
12 16
12 17
12 15
12 20
12 14
12 19
12 13
12 18
13 18
13 14
13 19
13 15
13 20
13 17
13 16
14 18
14 17
14 20
14 19
14 15
15 19
15 16
15 17
17 20
17 18
17 19
18 20
19 20


==> anc/geometric_graphs/geo17_n30_p02.edgelist <==
name: geo17_n30_p02 
30 41
1 4
2 4
2 12
2 15
2 25
3 6
4 15
4 25
5 14
5 25
5 22
6 20
7 18
8 30
8 21
8 10
8 27
9 26
9 19
10 27
10 30
10 21
11 28
11 29
12 25
12 22
13 19
13 20
14 21
15 25
16 28
16 30
16 17
17 29
17 30
19 23
19 24
21 27
22 25
23 24
28 30


==> anc/geometric_graphs/geo18_n30_p03.edgelist <==
name: geo18_n30_p03 
30 83
1 26
1 2
2 4
2 15
2 10
3 13
3 18
3 8
3 22
4 15
4 25
4 28
4 10
4 13
5 19
5 6
6 19
7 22
7 8
7 11
7 9
7 21
7 14
8 22
8 11
8 14
8 9
9 14
9 11
10 27
10 29
10 25
10 15
10 28
10 20
11 14
12 17
12 24
12 23
12 30
12 16
13 21
13 22
13 26
15 27
15 28
15 20
15 25
16 28
16 17
16 24
16 23
16 30
16 18
16 29
17 29
17 18
17 23
17 30
17 24
17 28
18 29
18 25
18 23
18 28
19 24
20 27
20 25
21 26
21 22
23 24
23 28
23 29
23 30
24 30
25 27
25 28
25 29
27 29
27 28
28 30
28 29
29 30


==> anc/geometric_graphs/geo19_n30_p04.edgelist <==
name: geo19_n30_p04 
30 154
1 21
1 11
1 18
1 5
1 15
1 12
1 6
1 9
1 29
1 16
1 10
2 7
2 17
2 20
2 21
2 26
2 8
2 30
2 14
2 23
2 9
3 19
3 13
3 24
3 15
3 27
3 11
3 16
4 13
4 7
4 27
4 26
5 6
5 12
5 18
6 12
6 18
6 29
7 8
7 26
7 24
7 27
7 15
7 30
7 9
7 13
7 20
8 26
8 20
8 29
8 23
8 9
8 22
8 16
8 12
8 21
8 15
8 14
8 17
8 30
9 16
9 22
9 29
9 26
9 20
9 11
9 30
9 17
9 24
9 15
9 21
9 12
9 18
10 22
10 12
10 25
10 29
10 18
11 18
11 19
11 24
11 15
11 21
11 16
11 12
11 13
11 29
12 29
12 22
12 16
12 17
12 21
12 15
12 30
12 25
12 18
13 24
13 15
13 26
13 16
13 27
14 21
14 17
14 30
14 20
14 23
14 26
15 18
15 16
15 29
15 26
15 27
15 24
15 30
15 17
15 21
16 21
16 30
16 17
16 24
16 29
16 19
16 18
17 29
17 23
17 20
17 30
17 21
17 22
18 21
18 29
18 22
19 28
19 24
20 30
20 29
20 23
20 22
20 26
20 21
21 26
21 22
21 29
21 30
21 24
22 29
22 25
22 30
23 30
24 27
24 29
26 27
26 30
29 30


==> anc/geometric_graphs/geo1_n10_p02.edgelist <==
name: geo1_n10_p02 
10 6
1 9
2 4
5 8
5 7
6 9
7 8


==> anc/geometric_graphs/geo20_n30_p05.edgelist <==
name: geo20_n30_p05 
30 210
1 21
1 18
1 2
1 15
1 22
1 12
1 6
1 3
1 16
1 23
1 26
1 10
1 17
1 30
1 24
1 27
2 7
2 12
2 22
2 27
2 16
2 17
2 6
2 11
2 21
2 26
2 15
2 24
2 10
2 30
2 3
2 23
3 23
3 6
3 7
3 18
3 29
3 12
3 24
3 30
3 21
3 15
3 26
3 27
3 10
3 17
3 22
3 16
4 8
4 25
4 7
4 28
5 20
5 13
5 29
5 12
5 9
5 14
5 25
5 19
6 12
6 22
6 15
6 18
6 21
6 27
6 24
6 30
6 17
6 10
6 26
6 23
6 16
7 10
7 29
7 8
7 26
7 24
7 27
7 14
7 17
7 15
7 12
7 21
7 28
7 16
7 9
7 22
7 25
7 23
7 13
8 13
8 26
8 23
8 25
8 28
8 10
9 25
9 13
9 19
9 29
9 23
9 14
9 20
9 12
9 28
10 27
10 22
10 15
10 17
10 26
10 21
10 24
10 30
10 12
10 23
10 16
10 11
11 24
11 15
11 26
11 27
12 29
12 23
12 22
12 16
12 17
12 21
12 26
12 15
12 14
12 30
12 24
12 13
12 18
13 29
13 23
13 28
13 14
13 25
13 19
13 20
14 18
14 17
14 20
14 16
14 29
14 19
14 22
15 18
15 16
15 22
15 23
15 26
15 27
15 24
15 30
15 17
15 21
16 21
16 30
16 17
16 27
16 24
16 26
16 29
16 23
16 22
16 18
17 29
17 23
17 26
17 30
17 24
17 21
17 18
17 22
18 21
18 30
18 29
18 22
19 20
19 29
19 25
20 29
21 26
21 27
21 22
21 23
21 30
21 24
22 29
22 27
22 24
22 30
22 26
22 23
23 29
23 26
23 24
23 27
23 30
23 28
23 25
24 27
24 26
24 30
25 28
26 27
29 30


==> anc/geometric_graphs/geo21_n30_p06.edgelist <==
name: geo21_n30_p06 
30 327
1 21
1 8
1 11
1 18
1 5
1 2
1 28
1 22
1 25
1 12
1 19
1 6
1 9
1 29
1 16
1 23
1 26
1 13
1 20
1 7
1 10
1 17
1 4
1 30
1 24
1 27
1 14
2 18
2 7
2 12
2 22
2 27
2 16
2 29
2 6
2 11
2 20
2 4
2 21
2 26
2 15
2 24
2 10
2 8
2 30
2 3
2 14
2 23
2 28
3 23
3 7
3 29
3 24
3 30
3 21
3 4
3 15
3 26
3 27
3 10
3 16
4 8
4 24
4 13
4 19
4 12
4 29
4 18
4 7
4 28
4 6
4 23
4 16
4 22
4 11
4 17
4 10
4 27
4 26
4 21
4 14
4 20
4 9
4 30
5 20
5 11
5 6
5 17
5 22
5 12
5 18
5 9
5 28
5 14
5 25
5 8
5 19
6 9
6 19
6 12
6 25
6 22
6 28
6 18
6 11
6 8
6 21
6 14
6 24
6 30
6 17
6 10
6 20
6 13
6 26
6 23
6 16
6 29
7 10
7 29
7 8
7 11
7 26
7 24
7 27
7 15
7 30
7 21
7 18
7 16
7 23
8 13
8 26
8 20
8 29
8 23
8 9
8 22
8 16
8 25
8 19
8 18
8 12
8 21
8 28
8 14
8 17
8 30
8 11
8 24
8 10
8 27
9 25
9 22
9 19
9 14
9 20
9 11
9 17
9 24
9 21
9 12
9 18
9 28
10 27
10 22
10 15
10 26
10 21
10 24
10 30
10 12
10 28
10 13
10 23
10 16
10 29
10 18
10 11
11 18
11 19
11 14
11 25
11 24
11 15
11 30
11 20
11 26
11 21
11 16
11 27
11 17
11 12
11 22
11 13
11 28
11 23
11 29
12 29
12 23
12 28
12 22
12 16
12 17
12 21
12 26
12 20
12 14
12 30
12 24
12 25
12 19
12 13
12 18
13 18
13 29
13 23
13 28
13 14
13 19
13 30
13 24
13 26
13 20
13 17
13 22
13 16
14 18
14 21
14 24
14 17
14 30
14 20
14 23
14 26
14 16
14 29
14 19
14 22
14 25
14 28
15 18
15 23
15 27
15 24
15 21
16 28
16 21
16 30
16 17
16 27
16 24
16 26
16 29
16 20
16 23
16 22
16 19
16 18
17 23
17 20
17 30
17 24
17 18
17 28
17 22
17 25
17 19
18 21
18 26
18 24
18 19
18 30
18 25
18 23
18 28
18 29
18 22
18 27
18 20
19 20
19 21
19 22
19 28
19 24
19 25
20 25
20 24
20 28
20 23
20 22
20 21
21 26
21 27
21 22
21 29
21 28
21 23
21 30
21 24
22 29
22 25
22 28
22 24
22 30
22 23
23 29
23 26
23 24
23 27
23 30
23 28
24 27
24 26
24 29
24 28
24 30
25 28
26 27
26 30
26 28
26 29
27 29
27 30
28 29
28 30
29 30


==> anc/geometric_graphs/geo22_n30_p07.edgelist <==
name: geo22_n30_p07 
30 304
1 21
1 11
1 18
1 5
1 2
1 28
1 15
1 22
1 25
1 12
1 19
1 6
1 9
1 3
1 29
1 16
1 23
1 26
1 20
1 7
1 10
1 17
1 4
1 30
1 24
1 27
1 14
2 7
2 12
2 13
2 17
2 11
2 20
2 4
2 21
2 26
2 24
2 5
2 10
2 19
2 8
2 30
2 3
2 25
2 14
2 23
2 28
2 9
3 23
3 6
3 28
3 18
3 29
3 12
3 19
3 13
3 8
3 30
3 9
3 26
3 5
3 27
3 10
3 17
3 11
3 16
4 25
4 24
4 19
4 18
4 7
4 28
4 6
4 23
4 22
4 11
4 17
4 27
4 15
4 21
4 14
4 9
4 30
5 20
5 11
5 6
5 17
5 16
5 27
5 13
5 29
5 12
5 18
5 28
5 23
5 30
5 8
5 19
5 10
5 26
6 9
6 19
6 28
6 18
6 11
6 27
6 17
6 10
6 23
6 16
6 29
7 11
7 26
7 24
7 14
7 17
7 15
7 30
7 12
7 21
7 28
7 18
7 19
7 9
7 22
7 25
7 23
7 20
8 13
8 26
8 20
8 23
8 12
8 28
8 14
8 17
8 30
8 11
8 24
8 10
9 25
9 16
9 22
9 19
9 10
9 29
9 23
9 14
9 11
9 17
9 27
9 24
9 15
9 21
9 12
9 18
9 28
10 27
10 17
10 20
10 26
10 14
10 30
10 19
10 12
10 25
10 28
10 13
10 23
10 16
10 29
10 18
10 11
11 18
11 19
11 14
11 25
11 24
11 15
11 30
11 20
11 26
11 21
11 16
11 27
11 17
11 12
11 22
11 13
11 28
11 23
11 29
12 29
12 23
12 28
12 16
12 17
12 27
12 21
12 26
12 20
12 14
12 30
12 24
12 25
12 19
12 13
12 18
13 23
13 28
13 14
13 30
13 26
13 20
13 17
14 21
14 24
14 17
14 30
14 20
14 23
14 26
14 22
14 25
14 15
14 28
15 18
15 19
15 25
15 22
15 24
15 28
15 21
16 28
16 17
16 27
16 29
16 23
16 19
16 18
17 29
17 23
17 26
17 20
17 30
17 24
17 27
17 21
17 18
17 28
17 25
17 19
18 21
18 19
18 25
18 23
18 28
18 29
18 22
18 27
19 21
19 27
19 22
19 23
19 28
19 29
19 25
20 30
20 25
20 24
20 28
20 23
20 26
20 21
21 26
21 22
21 28
21 23
21 25
21 30
21 24
22 25
22 28
22 24
23 29
23 26
23 24
23 27
23 30
23 28
23 25
24 26
24 25
24 28
24 30
25 28
25 26
25 30
26 30
26 28
27 29
27 28
28 29
28 30


==> anc/geometric_graphs/geo23_n30_p08.edgelist <==
name: geo23_n30_p08 
30 408
1 18
1 15
1 6
1 29
1 20
1 10
1 8
1 22
1 12
1 3
1 26
1 17
1 24
1 5
1 28
1 16
1 7
1 30
1 21
1 11
1 2
1 25
1 23
1 13
1 4
1 27
2 29
2 22
2 16
2 26
2 19
2 14
2 7
2 17
2 11
2 4
2 5
2 30
2 23
2 9
2 27
2 20
2 21
2 15
2 8
2 25
2 18
2 12
2 13
2 6
2 24
2 10
2 3
2 28
3 28
3 19
3 13
3 8
3 17
3 11
3 6
3 29
3 24
3 4
3 27
3 22
3 16
3 7
3 25
3 20
3 14
3 5
3 23
3 18
3 30
3 21
3 15
3 10
4 12
4 18
4 23
4 5
4 14
4 20
4 25
4 7
4 16
4 22
4 27
4 24
4 29
4 6
4 11
4 17
4 26
4 8
4 13
4 28
4 10
4 15
4 21
4 30
5 6
5 13
5 12
5 18
5 25
5 8
5 15
5 21
5 20
5 27
5 9
5 23
5 30
5 11
5 17
5 7
5 14
5 19
5 26
5 16
5 22
5 29
5 28
5 10
5 24
6 25
6 11
6 21
6 30
6 7
6 16
6 28
6 14
6 24
6 17
6 26
6 12
6 22
6 8
6 10
6 20
6 29
6 15
6 18
6 27
6 13
6 23
7 29
7 24
7 15
7 28
7 22
7 13
7 8
7 26
7 17
7 12
7 23
7 10
7 27
7 30
7 21
7 16
7 25
7 20
7 11
7 18
8 26
8 23
8 16
8 28
8 17
8 10
8 29
8 22
8 19
8 12
8 24
8 13
8 25
8 18
8 15
8 30
8 27
8 20
8 21
8 14
8 11
9 13
9 19
9 26
9 21
9 10
9 23
9 12
9 25
9 14
9 20
9 27
9 16
9 22
9 29
9 11
9 17
9 24
10 20
10 21
10 30
10 16
10 18
10 27
10 14
10 24
10 25
10 11
10 22
10 19
10 28
10 29
10 15
10 17
10 26
10 12
10 13
10 23
11 15
11 20
11 27
11 13
11 23
11 18
11 25
11 21
11 19
11 30
11 16
11 17
11 28
11 14
11 24
11 26
11 12
11 22
11 29
12 23
12 16
12 27
12 20
12 29
12 22
12 26
12 24
12 13
12 28
12 17
12 15
12 19
12 21
12 25
12 18
13 18
13 30
13 21
13 20
13 23
13 14
13 26
13 17
13 16
13 29
13 28
13 19
13 22
13 25
13 24
13 15
13 27
14 21
14 19
14 24
14 17
14 29
14 22
14 27
14 25
14 30
14 23
14 16
14 28
15 20
15 27
15 30
15 18
15 25
15 24
15 22
15 29
15 17
15 28
15 16
15 23
15 26
15 21
16 20
16 25
16 21
16 30
16 27
16 23
16 17
16 26
16 22
16 19
16 28
16 24
16 29
16 18
17 30
17 21
17 25
17 23
17 27
17 18
17 29
17 20
17 22
17 26
17 24
17 28
17 19
18 21
18 25
18 24
18 28
18 29
18 22
18 26
18 30
18 23
18 27
18 20
19 23
19 30
19 21
19 28
19 26
19 29
19 24
19 27
19 22
19 25
20 28
20 21
20 30
20 23
20 25
20 22
20 27
20 24
20 29
20 26
21 26
21 22
21 29
21 28
21 24
21 25
21 27
21 23
21 30
22 29
22 27
22 23
22 25
22 30
22 28
22 24
22 26
23 29
23 24
23 28
23 26
23 27
23 30
23 25
24 27
24 26
24 28
24 29
24 25
24 30
25 29
25 26
25 28
25 30
25 27
26 30
26 27
26 28
26 29
27 29
27 30
27 28
28 29
28 30
29 30


==> anc/geometric_graphs/geo24_n30_p09.edgelist <==
name: geo24_n30_p09 
30 417
1 18
1 15
1 6
1 29
1 20
1 10
1 8
1 22
1 12
1 3
1 26
1 17
1 24
1 14
1 5
1 28
1 19
1 9
1 16
1 7
1 30
1 21
1 25
1 23
1 13
1 4
1 27
2 22
2 16
2 26
2 19
2 14
2 17
2 11
2 4
2 5
2 30
2 23
2 9
2 27
2 20
2 21
2 15
2 25
2 18
2 12
2 13
2 6
2 24
2 10
2 3
2 28
3 28
3 19
3 13
3 8
3 26
3 17
3 11
3 6
3 29
3 24
3 9
3 4
3 27
3 22
3 16
3 7
3 25
3 20
3 14
3 5
3 23
3 18
3 12
3 30
3 21
3 15
3 10
4 12
4 18
4 23
4 5
4 14
4 20
4 25
4 16
4 22
4 27
4 9
4 24
4 29
4 6
4 11
4 17
4 26
4 8
4 13
4 19
4 28
4 10
4 15
4 21
4 30
5 6
5 13
5 12
5 18
5 25
5 8
5 15
5 21
5 20
5 27
5 9
5 23
5 30
5 11
5 17
5 7
5 14
5 19
5 26
5 16
5 22
5 29
5 28
5 10
5 24
6 25
6 11
6 21
6 30
6 7
6 16
6 9
6 19
6 28
6 14
6 24
6 17
6 26
6 12
6 8
6 10
6 20
6 29
6 15
6 18
6 27
6 13
6 23
7 29
7 24
7 28
7 19
7 22
7 13
7 8
7 26
7 17
7 23
7 10
7 21
7 16
7 25
7 18
7 9
8 26
8 23
8 16
8 28
8 17
8 10
8 29
8 22
8 19
8 12
8 24
8 13
8 25
8 18
8 30
8 20
8 9
8 21
8 14
9 13
9 19
9 26
9 15
9 21
9 28
9 10
9 23
9 30
9 12
9 18
9 25
9 14
9 20
9 27
9 16
9 22
9 29
9 11
9 17
9 24
10 20
10 21
10 30
10 16
10 18
10 27
10 14
10 24
10 25
10 11
10 22
10 19
10 28
10 29
10 15
10 17
10 26
10 12
10 13
10 23
11 15
11 20
11 27
11 13
11 23
11 18
11 25
11 21
11 19
11 30
11 16
11 17
11 28
11 14
11 24
11 26
11 12
11 22
12 23
12 16
12 27
12 20
12 29
12 22
12 26
12 24
12 13
12 28
12 17
12 15
12 30
12 19
12 21
12 14
12 25
12 18
13 18
13 30
13 21
13 20
13 23
13 14
13 26
13 17
13 16
13 29
13 28
13 19
13 22
13 25
13 24
13 15
13 27
14 21
14 26
14 19
14 24
14 17
14 29
14 22
14 15
14 27
14 20
14 25
14 18
14 30
14 23
14 16
14 28
15 20
15 27
15 30
15 18
15 25
15 24
15 19
15 22
15 29
15 17
15 28
15 16
15 23
15 26
15 21
16 20
16 25
16 21
16 30
16 27
16 23
16 17
16 26
16 22
16 19
16 28
16 24
16 29
16 18
17 30
17 21
17 25
17 23
17 27
17 18
17 29
17 20
17 22
17 26
17 24
17 28
17 19
18 21
18 25
18 24
18 28
18 29
18 22
18 26
18 19
18 30
18 23
18 27
18 20
19 20
19 23
19 30
19 21
19 28
19 26
19 29
19 24
19 27
19 22
19 25
20 28
20 21
20 30
20 23
20 25
20 22
20 27
20 24
20 29
20 26
21 26
21 22
21 29
21 28
21 24
21 25
21 27
21 23
21 30
22 29
22 27
22 23
22 25
22 30
22 28
22 24
22 26
23 29
23 24
23 28
23 26
23 27
23 30
23 25
24 27
24 26
24 28
24 29
24 25
24 30
25 29
25 26
25 28
25 30
25 27
26 30
26 27
26 28
26 29
27 29
27 30
27 28
28 29
28 30
29 30


==> anc/geometric_graphs/geo25_n40_p02.edgelist <==
name: geo25_n40_p02 
40 77
1 15
1 37
1 39
1 9
1 2
1 27
1 40
2 27
2 15
2 37
2 40
2 39
4 25
4 40
4 37
4 6
5 10
5 17
6 23
6 12
6 25
7 22
8 21
8 34
8 25
8 32
8 9
9 15
9 34
9 27
9 40
10 17
11 28
11 20
12 25
12 32
12 33
12 30
12 21
12 16
13 22
13 26
14 33
14 24
14 35
14 19
15 27
15 39
15 40
16 28
16 21
16 33
16 32
16 36
18 29
18 31
19 38
19 33
19 30
20 28
21 32
21 25
22 26
24 36
24 35
25 32
27 40
27 37
27 39
28 36
29 31
30 38
30 33
33 38
37 39
37 40
39 40


==> anc/geometric_graphs/geo26_n40_p03.edgelist <==
name: geo26_n40_p03 
40 167
1 40
1 32
1 29
1 7
1 39
2 7
2 29
2 32
2 39
2 27
2 34
2 38
2 24
2 36
2 19
2 14
2 40
2 23
3 6
3 33
3 18
3 21
3 4
3 15
3 17
3 11
4 8
4 6
4 11
4 17
4 33
4 15
5 20
5 11
5 12
5 9
5 8
6 15
6 18
6 11
6 8
6 21
6 17
6 33
7 29
7 36
7 24
7 14
7 40
7 28
7 19
7 34
7 32
7 23
7 39
8 9
8 18
8 12
8 17
8 11
8 33
9 33
9 20
9 37
9 12
10 27
10 22
10 31
10 14
10 24
10 30
10 13
10 38
11 18
11 19
11 15
11 33
11 21
11 17
11 34
11 12
12 20
12 34
12 19
13 14
13 36
13 38
13 31
13 22
13 27
14 31
14 36
14 24
14 27
14 23
14 38
14 19
14 34
14 22
15 18
15 17
15 21
15 33
16 28
16 26
16 25
17 33
17 18
18 21
18 19
18 34
18 36
19 21
19 36
19 22
19 23
19 38
19 34
19 24
20 37
21 22
21 35
22 38
22 34
22 31
22 27
22 24
22 36
23 29
23 40
23 24
23 27
23 34
23 38
23 32
23 36
24 27
24 36
24 29
24 38
24 34
25 28
25 26
26 28
26 40
27 29
27 38
27 30
27 31
28 40
28 32
28 39
29 32
29 30
29 39
29 31
29 40
30 31
30 38
31 38
32 39
32 40
33 37
34 38
34 36
36 38
39 40


==> anc/geometric_graphs/geo27_n40_p04.edgelist <==
name: geo27_n40_p04 
40 243
1 31
1 22
1 29
1 23
1 26
1 35
1 10
1 30
1 14
2 35
2 32
2 22
2 16
2 34
2 38
2 24
2 10
2 30
2 3
2 37
2 14
2 28
2 9
3 28
3 38
3 24
3 34
3 30
3 9
3 35
3 14
3 10
3 32
3 37
3 22
3 16
4 8
4 13
4 40
4 18
4 7
4 6
4 23
4 11
4 15
4 21
4 20
5 37
5 11
5 6
5 17
5 36
5 16
5 27
5 33
5 32
5 38
5 12
5 18
5 25
5 39
5 19
5 24
6 15
6 18
6 11
6 8
6 21
6 27
6 40
6 17
6 20
6 36
7 29
7 8
7 26
7 14
7 40
7 23
7 13
7 20
8 13
8 20
8 18
8 21
8 15
8 11
8 40
9 16
9 32
9 19
9 33
9 37
9 34
9 24
9 38
9 35
9 28
10 22
10 31
10 35
10 26
10 14
10 30
10 29
11 18
11 36
11 14
11 25
11 15
11 20
11 38
11 16
11 39
11 32
11 17
11 12
12 16
12 17
12 36
12 27
12 25
12 39
12 19
12 18
12 33
13 29
13 23
13 40
13 21
13 20
14 31
14 24
14 30
14 35
14 23
14 38
14 26
14 29
14 32
14 22
14 28
15 18
15 20
15 27
15 36
15 40
15 21
16 28
16 34
16 37
16 24
16 33
16 25
16 38
16 32
16 19
16 39
16 18
17 39
17 36
17 33
17 27
17 18
17 25
17 19
18 25
18 39
18 32
18 27
18 38
18 20
18 36
19 37
19 32
19 33
19 39
19 34
19 24
19 25
20 40
20 23
20 21
21 40
22 35
22 32
22 38
22 28
22 31
22 24
22 30
23 29
23 40
23 26
23 31
24 39
24 38
24 35
24 25
24 34
24 32
24 37
24 28
24 33
24 30
25 28
25 37
25 32
25 38
25 39
25 36
25 33
26 31
26 30
26 29
27 39
27 36
28 35
28 34
28 32
28 38
28 30
28 37
29 31
30 35
30 31
32 39
32 38
32 35
32 34
32 37
32 33
33 39
33 37
33 34
34 37
34 35
35 37
35 38
36 39
37 38
37 39
38 39


==> anc/geometric_graphs/geo28_n40_p05.edgelist <==
name: geo28_n40_p05 
40 340
1 21
1 8
1 31
1 25
1 12
1 6
1 30
1 39
2 7
2 29
2 34
2 17
2 20
2 4
2 15
2 10
2 3
2 23
2 28
3 23
3 28
3 7
3 33
3 18
3 38
3 19
3 13
3 24
3 34
3 9
3 20
3 40
3 4
3 26
3 5
3 10
3 27
3 17
3 32
3 35
3 37
3 16
4 29
4 7
4 28
4 34
4 23
4 32
4 17
4 10
4 5
4 15
4 20
4 37
5 37
5 20
5 6
5 17
5 36
5 27
5 13
5 32
5 38
5 29
5 12
5 7
5 28
5 23
5 34
5 25
5 39
5 30
5 8
5 10
5 35
5 15
5 21
5 40
5 31
6 12
6 25
6 38
6 31
6 8
6 21
6 30
6 40
6 36
6 39
7 10
7 29
7 17
7 15
7 28
7 37
7 34
7 23
7 20
8 36
8 22
8 25
8 38
8 35
8 12
8 14
8 30
8 11
8 27
8 40
9 13
9 32
9 19
9 33
9 26
9 37
9 27
9 24
9 18
9 35
9 16
10 37
10 15
10 17
10 20
10 34
10 28
10 23
10 29
11 36
11 14
11 25
11 38
11 27
11 12
11 22
11 40
12 36
12 21
12 40
12 31
12 30
12 25
12 39
12 38
13 32
13 18
13 35
13 40
13 28
13 37
13 14
13 25
13 19
13 30
13 36
13 24
13 33
13 38
13 26
13 17
13 22
13 16
13 27
14 36
14 27
14 35
14 38
14 22
14 25
14 40
15 34
15 23
15 29
15 20
15 39
15 30
15 31
15 28
15 21
16 27
16 24
16 26
16 33
16 32
16 19
16 18
17 29
17 23
17 20
17 36
17 30
17 33
17 24
17 27
17 40
17 18
17 37
17 34
17 28
17 25
17 38
17 32
17 35
18 26
18 24
18 37
18 19
18 40
18 35
18 28
18 32
18 27
18 38
18 33
19 26
19 37
19 27
19 32
19 22
19 33
19 24
19 35
19 40
20 24
20 34
20 29
20 28
20 38
20 23
20 32
20 37
21 36
21 31
21 38
21 34
21 29
21 39
21 28
21 25
21 30
21 40
22 35
22 38
22 25
22 40
22 27
22 36
23 29
23 37
23 34
23 28
23 38
24 27
24 38
24 35
24 32
24 37
24 26
24 28
24 33
24 40
25 31
25 28
25 40
25 37
25 34
25 38
25 35
25 30
25 27
25 39
25 36
26 32
26 27
26 33
26 37
26 35
27 33
27 38
27 30
27 35
27 40
27 32
27 36
27 37
27 28
28 29
28 40
28 35
28 34
28 32
28 38
28 33
28 31
28 30
28 37
28 36
29 34
29 30
29 39
29 31
30 35
30 31
30 38
30 34
30 37
30 40
30 36
30 39
31 40
31 34
31 38
31 39
31 36
32 36
32 38
32 33
32 35
32 37
32 40
33 40
33 37
33 38
33 35
34 37
34 40
34 35
34 39
34 38
34 36
35 36
35 37
35 38
35 40
36 37
36 40
36 38
37 40
37 38
38 40


==> anc/geometric_graphs/geo29_n40_p06.edgelist <==
name: geo29_n40_p06 
40 431
1 37
1 6
1 10
1 39
1 12
1 3
1 24
1 14
1 36
1 5
1 38
1 7
1 21
1 33
1 2
2 29
2 16
2 34
2 26
2 14
2 40
2 7
2 32
2 17
2 11
2 38
2 5
2 30
2 23
2 35
2 20
2 21
2 15
2 33
2 8
2 12
2 39
2 6
2 31
2 24
2 10
2 36
2 3
2 37
3 39
3 8
3 31
3 11
3 37
3 6
3 29
3 16
3 7
3 33
3 14
3 40
3 5
3 32
3 23
3 12
3 38
3 21
3 15
3 10
3 36
4 36
4 18
4 38
4 20
4 25
4 22
4 27
4 9
4 24
4 35
4 17
4 31
4 13
4 19
4 28
4 34
4 30
5 6
5 36
5 12
5 39
5 21
5 33
5 38
5 7
5 14
5 10
6 35
6 21
6 7
6 33
6 38
6 14
6 24
6 36
6 12
6 31
6 34
6 10
6 20
6 39
6 37
7 33
7 39
7 12
7 37
7 23
7 10
7 36
7 21
7 16
7 11
7 14
7 40
7 38
8 26
8 23
8 16
8 40
8 29
8 12
8 31
8 15
8 37
8 30
8 20
8 32
8 14
8 11
9 13
9 19
9 26
9 34
9 21
9 28
9 36
9 30
9 38
9 12
9 18
9 25
9 33
9 20
9 27
9 35
9 22
9 17
9 24
9 31
10 40
10 21
10 38
10 16
10 14
10 24
10 33
10 11
10 39
10 36
10 37
10 12
10 23
11 37
11 15
11 23
11 32
11 40
11 16
11 14
11 31
11 39
11 12
11 29
12 16
12 27
12 20
12 33
12 29
12 26
12 35
12 31
12 24
12 13
12 28
12 37
12 17
12 15
12 34
12 30
12 39
12 19
12 36
12 32
12 21
12 14
12 25
12 38
12 18
13 18
13 30
13 20
13 35
13 38
13 17
13 28
13 19
13 31
13 34
13 22
13 25
13 36
13 24
13 27
14 33
14 21
14 38
14 31
14 36
14 24
14 39
14 20
14 37
14 23
14 16
14 40
15 32
15 20
15 30
15 37
15 31
15 34
15 29
15 17
15 40
15 16
15 23
15 26
16 40
16 23
16 32
16 37
16 29
17 30
17 21
17 34
17 25
17 32
17 36
17 27
17 18
17 38
17 29
17 20
17 31
17 22
17 35
17 26
17 24
17 28
17 19
18 21
18 25
18 38
18 31
18 24
18 35
18 28
18 22
18 33
18 26
18 19
18 39
18 36
18 30
18 34
18 27
18 20
19 20
19 32
19 35
19 30
19 21
19 33
19 28
19 31
19 26
19 38
19 24
19 36
19 27
19 22
19 39
19 34
19 25
20 28
20 33
20 21
20 30
20 35
20 32
20 37
20 25
20 34
20 39
20 22
20 27
20 36
20 24
20 29
20 38
20 26
20 31
21 33
21 28
21 35
21 24
21 31
21 38
21 25
21 27
21 34
21 30
21 37
21 36
21 39
22 38
22 27
22 36
22 25
22 34
22 30
22 28
22 24
22 35
23 37
23 29
23 40
23 32
24 27
24 34
24 36
24 26
24 28
24 39
24 33
24 31
24 38
24 35
24 25
24 30
25 34
25 36
25 31
25 26
25 38
25 28
25 35
25 30
25 27
26 35
26 32
26 30
26 27
26 36
26 37
26 34
26 31
26 28
26 29
27 31
27 35
27 33
27 38
27 36
27 30
27 34
27 28
28 33
28 35
28 34
28 31
28 36
28 38
28 30
29 30
29 40
29 32
29 34
29 37
29 31
30 38
30 36
30 34
30 31
30 37
30 35
30 32
31 37
31 36
31 32
31 34
31 35
31 38
31 33
31 39
32 34
32 37
32 35
32 40
33 36
33 38
33 35
33 39
33 34
34 35
34 39
34 36
34 38
35 38
35 36
35 39
36 39
36 38
37 40
37 39
38 39


==> anc/geometric_graphs/geo2_n10_p03.edgelist <==
name: geo2_n10_p03 
10 9
1 3
4 9
4 10
4 8
6 7
6 8
8 9
8 10
9 10


==> anc/geometric_graphs/geo30_n40_p07.edgelist <==
name: geo30_n40_p07 
40 576
1 18
1 37
1 6
1 29
1 20
1 10
1 8
1 31
1 22
1 12
1 3
1 17
1 24
1 14
1 36
1 5
1 28
1 9
1 16
1 38
1 7
1 30
1 21
1 11
1 33
1 2
1 25
1 32
1 13
1 35
1 4
1 27
2 29
2 16
2 32
2 17
2 11
2 4
2 30
2 23
2 35
2 20
2 21
2 33
2 8
2 25
2 18
2 12
2 13
2 24
2 10
2 28
3 28
3 13
3 39
3 8
3 31
3 17
3 11
3 37
3 6
3 29
3 24
3 9
3 35
3 4
3 27
3 22
3 16
3 7
3 33
3 25
3 20
3 14
3 40
3 5
3 12
3 38
3 30
3 10
3 36
4 36
4 12
4 18
4 32
4 38
4 5
4 14
4 20
4 25
4 7
4 16
4 22
4 33
4 9
4 29
4 35
4 6
4 17
4 8
4 13
4 28
4 10
4 21
4 30
5 37
5 6
5 36
5 13
5 12
5 18
5 25
5 39
5 8
5 20
5 27
5 33
5 9
5 30
5 35
5 11
5 17
5 38
5 7
5 14
5 19
5 40
5 16
5 22
5 29
5 28
5 34
5 10
5 24
5 31
6 32
6 25
6 35
6 11
6 21
6 30
6 40
6 7
6 33
6 16
6 9
6 28
6 38
6 14
6 24
6 17
6 36
6 12
6 22
6 31
6 8
6 10
6 20
6 29
6 39
6 18
6 27
6 37
6 13
7 29
7 33
7 28
7 22
7 13
7 39
7 8
7 37
7 10
7 36
7 27
7 30
7 34
7 25
7 20
7 11
7 14
7 40
7 31
7 9
7 38
8 16
8 38
8 35
8 28
8 17
8 10
8 29
8 22
8 12
8 24
8 13
8 36
8 25
8 18
8 30
8 20
8 9
8 32
8 21
8 14
8 11
8 33
9 39
9 13
9 19
9 34
9 15
9 28
9 36
9 10
9 30
9 38
9 18
9 25
9 33
9 40
9 14
9 20
9 27
9 35
9 16
9 22
9 29
9 37
9 11
9 17
9 24
9 31
10 40
10 20
10 21
10 30
10 38
10 16
10 18
10 27
10 35
10 14
10 24
10 25
10 33
10 11
10 22
10 31
10 39
10 28
10 29
10 36
10 37
10 17
10 34
10 12
10 13
10 32
11 37
11 15
11 20
11 27
11 35
11 13
11 23
11 18
11 25
11 33
11 21
11 32
11 19
11 30
11 38
11 16
11 17
11 28
11 36
11 24
11 31
11 26
11 39
11 34
11 12
11 22
11 29
12 16
12 20
12 33
12 29
12 35
12 24
12 13
12 28
12 17
12 30
12 32
12 21
12 14
12 25
12 38
12 18
13 18
13 30
13 33
13 21
13 20
13 32
13 35
13 23
13 14
13 38
13 26
13 17
13 16
13 29
13 40
13 28
13 19
13 31
13 34
13 22
13 37
13 25
13 36
13 24
13 15
13 39
13 27
14 33
14 38
14 36
14 17
14 29
14 22
14 20
14 25
14 30
14 35
14 16
14 28
15 32
15 20
15 27
15 39
15 30
15 18
15 37
15 24
15 31
15 19
15 34
15 17
15 23
15 35
15 26
15 38
15 21
16 35
16 20
16 25
16 21
16 30
16 32
16 17
16 22
16 28
16 24
16 29
16 33
16 18
16 38
17 30
17 21
17 34
17 25
17 32
17 23
17 27
17 18
17 38
17 29
17 20
17 33
17 31
17 22
17 35
17 26
17 24
17 37
17 28
17 19
18 21
18 25
18 38
18 31
18 24
18 35
18 28
18 29
18 33
18 26
18 19
18 39
18 32
18 37
18 30
18 23
18 34
18 27
18 20
19 20
19 37
19 23
19 30
19 21
19 40
19 31
19 26
19 38
19 24
19 27
19 39
19 34
20 40
20 28
20 33
20 21
20 30
20 35
20 32
20 37
20 25
20 34
20 39
20 22
20 27
20 36
20 24
20 29
20 38
20 31
21 33
21 29
21 28
21 35
21 24
21 38
21 25
21 27
21 34
21 23
21 30
21 37
21 32
22 29
22 38
22 27
22 36
22 25
22 30
22 39
22 28
22 37
22 35
22 31
22 40
22 33
23 37
23 31
23 24
23 34
23 26
23 35
23 32
23 27
23 30
23 39
24 27
24 34
24 32
24 26
24 37
24 28
24 39
24 29
24 33
24 31
24 38
24 35
24 25
24 30
25 29
25 36
25 38
25 33
25 28
25 35
25 30
25 32
26 27
26 39
26 37
26 34
26 31
27 31
27 35
27 29
27 33
27 40
27 38
27 32
27 36
27 39
27 30
27 34
27 37
27 28
28 32
28 33
28 35
28 37
28 29
28 31
28 36
28 38
28 30
29 33
29 35
29 38
29 30
29 32
29 37
29 36
29 31
30 38
30 36
30 34
30 39
30 31
30 37
30 35
30 40
30 33
30 32
31 37
31 36
31 34
31 40
31 38
31 33
31 39
32 37
32 33
32 35
33 36
33 38
33 35
33 37
34 39
34 36
34 37
34 40
34 38
35 38
35 37
36 37
36 39
36 38
36 40
37 38
37 40
37 39
38 39
38 40
39 40


==> anc/geometric_graphs/geo31_n40_p08.edgelist <==
name: geo31_n40_p08 
40 654
1 15
1 6
1 29
1 39
1 8
1 31
1 22
1 12
1 3
1 17
1 24
1 14
1 5
1 28
1 19
1 9
1 16
1 38
1 21
1 33
1 32
1 23
1 13
1 35
1 4
2 29
2 22
2 16
2 34
2 26
2 19
2 14
2 40
2 7
2 32
2 17
2 11
2 4
2 38
2 5
2 23
2 35
2 20
2 21
2 15
2 33
2 25
2 18
2 13
2 39
2 31
2 24
2 10
2 36
2 3
3 28
3 19
3 13
3 39
3 8
3 34
3 31
3 26
3 17
3 11
3 37
3 6
3 29
3 24
3 9
3 35
3 4
3 27
3 22
3 16
3 7
3 33
3 25
3 20
3 14
3 40
3 5
3 32
3 23
3 18
3 12
3 38
3 30
3 21
3 15
3 10
3 36
4 36
4 12
4 18
4 23
4 32
4 38
4 5
4 14
4 20
4 25
4 40
4 7
4 16
4 22
4 27
4 33
4 9
4 24
4 29
4 35
4 6
4 11
4 17
4 26
4 31
4 37
4 8
4 13
4 19
4 34
4 39
4 10
4 15
4 21
4 30
5 37
5 6
5 36
5 13
5 12
5 18
5 39
5 8
5 15
5 21
5 20
5 27
5 33
5 9
5 23
5 30
5 35
5 11
5 17
5 38
5 7
5 14
5 19
5 26
5 40
5 16
5 22
5 29
5 28
5 34
5 10
5 24
5 31
6 35
6 21
6 30
6 33
6 16
6 9
6 19
6 28
6 38
6 14
6 24
6 17
6 12
6 22
6 31
6 8
6 34
6 10
6 39
6 15
6 27
6 37
6 13
6 23
7 29
7 19
7 22
7 39
7 26
7 17
7 12
7 37
7 23
7 10
7 36
7 27
7 30
7 21
7 34
7 25
7 20
7 11
7 14
7 40
7 31
7 18
7 35
7 38
8 23
8 16
8 38
8 35
8 28
8 17
8 10
8 29
8 22
8 19
8 12
8 34
8 31
8 24
8 13
8 15
8 37
8 30
8 27
8 9
8 39
8 32
8 21
8 14
8 33
9 39
9 13
9 19
9 34
9 15
9 21
9 28
9 10
9 23
9 30
9 38
9 12
9 32
9 33
9 14
9 27
9 35
9 16
9 22
9 29
9 17
9 24
9 31
10 40
10 20
10 21
10 30
10 38
10 16
10 18
10 27
10 35
10 14
10 24
10 25
10 33
10 11
10 22
10 31
10 39
10 19
10 29
10 36
10 37
10 15
10 17
10 26
10 34
10 12
10 13
10 23
10 32
11 37
11 15
11 20
11 27
11 35
11 23
11 18
11 25
11 33
11 21
11 32
11 40
11 19
11 30
11 38
11 16
11 17
11 36
11 14
11 24
11 31
11 26
11 39
11 34
11 12
11 22
11 29
12 23
12 16
12 27
12 40
12 20
12 33
12 22
12 26
12 35
12 31
12 24
12 13
12 28
12 37
12 17
12 15
12 34
12 30
12 19
12 36
12 21
12 14
12 38
12 18
13 30
13 33
13 21
13 32
13 35
13 23
13 14
13 38
13 17
13 16
13 29
13 28
13 19
13 31
13 34
13 22
13 25
13 24
13 15
13 39
14 33
14 21
14 38
14 26
14 19
14 31
14 36
14 24
14 17
14 29
14 34
14 22
14 15
14 39
14 27
14 20
14 37
14 18
14 30
14 35
14 23
14 16
14 40
14 28
15 32
15 20
15 27
15 39
15 30
15 18
15 25
15 37
15 24
15 31
15 19
15 22
15 34
15 29
15 17
15 28
15 16
15 23
15 35
15 26
15 38
15 21
15 33
16 31
16 35
16 25
16 21
16 34
16 23
16 32
16 17
16 26
16 22
16 19
16 39
16 28
16 24
16 29
16 33
16 38
17 39
17 30
17 21
17 34
17 25
17 32
17 23
17 36
17 27
17 18
17 38
17 29
17 20
17 33
17 40
17 31
17 22
17 35
17 26
17 24
17 37
17 28
17 19
18 21
18 40
18 25
18 38
18 31
18 24
18 35
18 29
18 22
18 33
18 26
18 19
18 39
18 36
18 37
18 30
18 23
18 34
18 27
18 20
19 20
19 37
19 23
19 35
19 30
19 21
19 33
19 28
19 40
19 31
19 26
19 38
19 29
19 24
19 36
19 27
19 22
19 39
19 34
20 40
20 33
20 21
20 30
20 35
20 23
20 37
20 25
20 34
20 39
20 22
20 27
20 36
20 24
20 29
20 38
20 26
20 31
21 26
21 33
21 22
21 29
21 28
21 35
21 24
21 31
21 38
21 25
21 40
21 27
21 34
21 23
21 30
21 37
21 36
21 32
21 39
22 29
22 38
22 27
22 36
22 23
22 32
22 25
22 34
22 30
22 39
22 28
22 37
22 24
22 26
22 35
22 31
22 40
22 33
23 37
23 31
23 36
23 29
23 24
23 34
23 28
23 40
23 26
23 35
23 38
23 32
23 33
23 27
23 30
23 39
23 25
24 34
24 32
24 26
24 28
24 39
24 29
24 33
24 31
24 38
24 35
24 25
24 40
24 30
25 34
25 29
25 36
25 26
25 38
25 33
25 40
25 35
25 32
25 39
26 38
26 35
26 32
26 33
26 39
26 36
26 34
26 31
26 40
26 29
27 31
27 35
27 33
27 40
27 38
27 30
27 34
27 37
28 32
28 33
28 35
28 39
28 38
29 33
29 35
29 38
29 40
29 32
29 34
29 36
29 39
30 38
30 36
30 34
30 31
30 37
30 35
30 40
30 33
31 37
31 36
31 34
31 40
31 35
31 38
31 33
32 34
32 36
32 39
32 33
32 38
32 35
32 40
33 38
33 35
33 37
33 39
33 34
34 35
34 39
34 36
34 37
34 40
34 38
35 40
35 38
35 36
35 39
35 37
36 39
36 38
36 40
37 38
37 40
38 39
38 40
39 40


==> anc/geometric_graphs/geo32_n40_p09.edgelist <==
name: geo32_n40_p09 
40 742
1 18
1 15
1 37
1 6
1 29
1 20
1 10
1 39
1 8
1 31
1 22
1 12
1 34
1 3
1 26
1 17
1 24
1 14
1 36
1 5
1 28
1 19
1 9
1 16
1 38
1 7
1 30
1 21
1 11
1 33
1 2
1 40
1 25
1 32
1 23
1 13
1 35
1 4
1 27
2 29
2 22
2 16
2 34
2 26
2 19
2 14
2 40
2 7
2 32
2 17
2 11
2 4
2 38
2 5
2 30
2 23
2 9
2 35
2 27
2 20
2 21
2 15
2 33
2 8
2 25
2 18
2 12
2 13
2 39
2 6
2 31
2 24
2 10
2 36
2 3
2 37
2 28
3 28
3 19
3 13
3 39
3 8
3 34
3 31
3 26
3 17
3 11
3 37
3 6
3 29
3 24
3 9
3 35
3 4
3 27
3 22
3 16
3 7
3 33
3 25
3 20
3 14
3 40
3 5
3 32
3 23
3 18
3 12
3 38
3 30
3 21
3 15
3 10
3 36
4 12
4 18
4 23
4 32
4 38
4 5
4 14
4 20
4 25
4 40
4 22
4 27
4 33
4 9
4 24
4 29
4 35
4 6
4 17
4 26
4 31
4 37
4 8
4 19
4 28
4 34
4 39
4 10
4 30
5 37
5 6
5 13
5 12
5 18
5 25
5 39
5 8
5 21
5 20
5 27
5 33
5 9
5 23
5 30
5 35
5 11
5 17
5 32
5 38
5 7
5 14
5 19
5 26
5 40
5 16
5 22
5 29
5 28
5 34
5 10
5 24
5 31
6 32
6 25
6 35
6 11
6 21
6 30
6 40
6 7
6 33
6 16
6 9
6 19
6 28
6 38
6 14
6 24
6 17
6 26
6 36
6 12
6 22
6 31
6 8
6 34
6 10
6 20
6 29
6 39
6 15
6 18
6 27
6 37
6 13
6 23
7 29
7 24
7 15
7 33
7 28
7 19
7 13
7 39
7 8
7 26
7 17
7 12
7 37
7 32
7 23
7 10
7 36
7 27
7 30
7 21
7 16
7 34
7 25
7 20
7 11
7 14
7 40
7 31
7 18
7 9
7 35
7 38
8 26
8 23
8 38
8 35
8 28
8 17
8 10
8 40
8 29
8 22
8 19
8 12
8 34
8 31
8 24
8 13
8 25
8 18
8 37
8 30
8 27
8 20
8 9
8 39
8 32
8 21
8 14
8 33
9 39
9 13
9 19
9 26
9 34
9 15
9 21
9 28
9 36
9 10
9 23
9 30
9 38
9 12
9 18
9 25
9 32
9 33
9 40
9 14
9 20
9 27
9 16
9 22
9 29
9 37
9 11
9 17
9 24
9 31
10 40
10 20
10 30
10 38
10 16
10 18
10 27
10 14
10 24
10 25
10 33
10 11
10 22
10 31
10 39
10 19
10 28
10 29
10 36
10 37
10 15
10 17
10 26
10 34
10 12
10 13
10 23
10 32
11 37
11 15
11 20
11 27
11 13
11 23
11 18
11 25
11 33
11 21
11 32
11 40
11 19
11 30
11 38
11 16
11 17
11 28
11 36
11 14
11 24
11 31
11 26
11 39
11 34
11 12
11 22
11 29
12 23
12 16
12 27
12 40
12 33
12 29
12 22
12 26
12 35
12 31
12 24
12 13
12 28
12 37
12 17
12 15
12 34
12 30
12 39
12 19
12 36
12 32
12 14
12 25
12 38
12 18
13 30
13 33
13 21
13 20
13 32
13 35
13 23
13 14
13 38
13 26
13 17
13 16
13 29
13 40
13 28
13 19
13 31
13 34
13 37
13 25
13 36
13 24
13 15
13 39
13 27
14 33
14 21
14 38
14 26
14 19
14 31
14 36
14 24
14 17
14 29
14 34
14 22
14 15
14 39
14 27
14 20
14 32
14 37
14 25
14 18
14 30
14 35
14 23
14 16
14 40
14 28
15 32
15 20
15 27
15 39
15 30
15 18
15 37
15 36
15 31
15 19
15 34
15 29
15 17
15 28
15 40
15 16
15 23
15 26
15 38
15 21
15 33
16 31
16 20
16 40
16 25
16 21
16 30
16 34
16 27
16 23
16 32
16 36
16 17
16 37
16 26
16 22
16 19
16 39
16 28
16 24
16 29
16 33
16 18
16 38
17 39
17 30
17 21
17 34
17 25
17 32
17 23
17 36
17 27
17 18
17 38
17 29
17 20
17 33
17 40
17 31
17 22
17 35
17 26
17 24
17 37
17 28
17 19
18 40
18 25
18 38
18 31
18 24
18 35
18 28
18 29
18 22
18 26
18 19
18 39
18 32
18 36
18 37
18 30
18 23
18 34
18 27
19 20
19 37
19 32
19 23
19 35
19 30
19 21
19 33
19 28
19 40
19 31
19 26
19 38
19 29
19 24
19 36
19 27
19 22
19 39
19 34
19 25
20 40
20 28
20 33
20 21
20 30
20 35
20 23
20 32
20 37
20 25
20 34
20 39
20 27
20 36
20 24
20 29
20 38
20 26
20 31
21 26
21 33
21 29
21 28
21 35
21 24
21 31
21 38
21 40
21 27
21 34
21 30
21 37
21 36
21 32
21 39
22 29
22 38
22 27
22 36
22 23
22 32
22 25
22 34
22 39
22 28
22 37
22 24
22 26
22 35
22 31
22 40
23 37
23 31
23 36
23 29
23 24
23 34
23 28
23 40
23 26
23 35
23 38
23 32
23 33
23 27
23 30
23 39
23 25
24 27
24 34
24 32
24 36
24 26
24 37
24 28
24 39
24 29
24 33
24 31
24 38
24 35
24 25
24 40
24 30
25 34
25 29
25 36
25 31
25 26
25 38
25 33
25 28
25 40
25 35
25 30
25 37
25 32
25 27
25 39
26 38
26 32
26 33
26 30
26 27
26 39
26 36
26 37
26 34
26 31
26 28
26 40
26 29
27 31
27 35
27 29
27 33
27 40
27 38
27 32
27 36
27 39
27 30
27 34
27 37
27 28
28 40
28 32
28 33
28 35
28 37
28 29
28 34
28 39
28 31
28 36
28 38
28 30
29 33
29 35
29 38
29 30
29 40
29 32
29 34
29 37
29 36
29 39
29 31
30 38
30 36
30 34
30 39
30 31
30 37
30 35
30 40
30 33
30 32
31 37
31 36
31 32
31 34
31 40
31 35
31 38
31 33
31 39
32 34
32 36
32 37
32 39
32 33
32 38
32 35
32 40
33 36
33 38
33 40
33 35
33 37
33 39
33 34
34 35
34 39
34 36
34 37
34 40
34 38
35 40
35 38
35 39
35 37
36 37
36 39
36 38
36 40
37 38
37 40
37 39
38 39
38 40
39 40


==> anc/geometric_graphs/geo33_n50_p02.edgelist <==
name: geo33_n50_p02 
50 116
1 36
2 32
2 50
2 31
2 30
2 3
3 50
3 30
3 31
3 32
4 18
4 34
5 42
5 37
5 20
5 6
5 17
5 9
5 39
5 19
5 26
6 44
6 47
6 8
6 43
6 26
6 39
7 43
7 12
7 16
7 23
8 26
8 20
8 39
8 17
9 37
10 41
10 21
10 49
11 24
11 49
11 45
11 35
11 46
12 23
12 22
12 33
13 14
13 25
14 46
14 49
14 25
14 40
15 22
15 29
15 38
15 33
16 28
16 44
16 23
17 20
17 39
17 42
17 37
17 19
18 34
19 20
19 37
19 42
20 39
20 42
20 37
21 33
21 48
21 27
21 41
22 29
22 38
22 33
24 45
24 35
24 49
24 46
25 40
25 49
25 46
26 44
26 39
27 48
27 41
27 36
28 31
30 31
30 50
30 32
31 32
31 50
32 50
33 38
33 41
33 48
34 40
35 47
35 43
35 45
36 38
36 48
37 42
37 39
38 48
40 46
41 48
43 45
43 47
45 47
46 49


==> anc/geometric_graphs/geo34_n50_p03.edgelist <==
name: geo34_n50_p03 
50 314
1 18
1 28
1 25
1 3
1 38
1 23
1 13
1 35
1 7
1 4
1 42
2 39
2 44
2 22
2 34
2 48
2 43
2 21
2 26
2 33
2 5
2 10
2 36
2 14
3 18
3 13
3 24
3 25
3 4
3 47
3 32
3 37
4 25
4 24
4 13
4 29
4 18
4 7
4 28
4 45
4 23
4 32
4 38
4 42
4 20
4 47
5 36
5 27
5 22
5 33
5 43
5 48
5 34
5 14
5 44
5 39
5 50
5 46
5 10
5 26
5 21
6 45
6 48
6 12
6 22
6 28
6 38
6 8
6 34
6 50
6 17
6 10
6 7
6 20
6 23
6 36
6 16
6 29
6 42
6 39
7 29
7 8
7 45
7 24
7 42
7 17
7 40
7 12
7 28
7 16
7 48
7 23
7 38
7 13
7 20
8 20
8 29
8 42
8 23
8 36
8 45
8 22
8 16
8 38
8 48
8 12
8 34
8 28
8 50
8 17
8 24
9 49
9 31
10 27
10 22
10 15
10 46
10 26
10 39
10 34
10 48
10 50
10 33
11 47
11 30
11 37
11 32
11 41
11 40
12 29
12 48
12 23
12 28
12 22
12 42
12 16
12 17
12 36
12 20
12 34
12 45
12 50
12 39
12 38
13 32
13 29
13 23
13 28
13 25
13 42
13 47
13 24
13 38
13 18
13 20
13 45
14 36
14 43
14 44
15 50
15 34
15 27
15 31
16 28
16 48
16 50
16 34
16 17
16 24
16 29
16 20
16 23
16 42
16 22
16 45
16 36
16 38
17 29
17 48
17 23
17 45
17 20
17 42
17 24
17 40
17 28
17 50
17 38
18 47
18 37
18 25
18 24
18 32
19 46
19 21
19 26
19 27
19 33
20 41
20 30
20 40
20 24
20 45
20 29
20 28
20 38
20 23
20 48
20 42
21 26
21 33
21 27
21 44
21 39
21 46
22 48
22 50
22 34
22 43
22 46
22 27
22 33
22 36
22 42
22 39
22 26
23 45
23 42
23 29
23 40
23 24
23 28
23 48
23 38
24 42
24 45
24 29
24 38
24 41
24 25
24 32
24 47
24 28
24 40
24 30
25 37
25 47
25 32
26 27
26 50
26 39
26 34
26 33
26 46
27 33
27 39
27 50
27 34
27 46
28 29
28 35
28 45
28 38
28 48
28 42
28 36
29 42
29 38
29 48
29 45
29 30
29 41
29 40
30 41
30 47
30 37
30 40
30 32
31 49
32 37
32 47
33 39
33 46
33 44
34 46
34 50
34 39
34 48
34 36
35 38
36 42
36 44
36 50
36 39
36 38
36 48
36 43
37 47
38 42
38 45
38 48
39 46
39 50
39 48
40 45
40 41
42 45
42 48
42 43
43 48
43 44
45 48
46 50
48 50


==> anc/geometric_graphs/geo35_n50_p04.edgelist <==
name: geo35_n50_p04 
50 467
1 37
1 6
1 41
1 20
1 10
1 48
1 43
1 34
1 26
1 45
1 14
1 5
1 7
1 30
1 11
1 40
1 25
1 32
1 35
2 34
2 26
2 19
2 40
2 7
2 32
2 17
2 45
2 4
2 38
2 23
2 9
2 48
2 15
2 33
2 18
2 46
2 13
2 39
2 10
2 3
2 37
3 48
3 19
3 13
3 39
3 34
3 26
3 46
3 17
3 37
3 9
3 4
3 27
3 47
3 7
3 33
3 25
3 45
3 40
3 32
3 23
3 18
3 10
4 36
4 18
4 23
4 32
4 38
4 22
4 42
4 9
4 29
4 50
4 17
4 26
4 31
4 8
4 19
4 34
4 39
4 48
4 15
4 21
5 37
5 43
5 25
5 46
5 20
5 27
5 33
5 48
5 30
5 7
5 45
5 40
5 47
5 41
5 10
6 32
6 25
6 35
6 44
6 11
6 21
6 40
6 7
6 16
6 42
6 28
6 14
6 24
6 17
6 26
6 45
6 12
6 34
6 43
6 48
6 37
6 49
7 24
7 42
7 33
7 28
7 48
7 26
7 17
7 43
7 46
7 37
7 32
7 23
7 41
7 10
7 27
7 30
7 21
7 47
7 34
7 25
7 20
7 11
7 45
7 14
7 40
7 35
8 50
8 29
8 22
8 31
8 36
8 15
9 39
9 13
9 19
9 46
9 26
9 34
9 23
9 38
9 18
9 32
9 33
9 17
10 40
10 20
10 41
10 30
10 47
10 27
10 45
10 25
10 33
10 48
10 37
10 46
10 26
10 34
10 43
10 23
10 32
11 37
11 48
11 20
11 35
11 25
11 21
11 44
11 32
11 40
11 42
11 45
11 17
11 28
11 14
11 24
11 43
11 26
11 34
11 12
12 49
12 42
12 16
12 44
12 35
12 24
12 28
12 21
12 14
13 18
13 33
13 23
13 19
13 46
13 39
13 27
14 21
14 45
14 26
14 24
14 17
14 48
14 34
14 44
14 32
14 37
14 49
14 42
14 35
14 16
14 28
15 32
15 39
15 42
15 18
15 36
15 31
15 22
15 34
15 29
15 17
15 50
15 23
15 26
15 38
15 21
16 44
16 49
16 28
16 24
16 42
17 48
17 39
17 21
17 34
17 32
17 23
17 45
17 29
17 42
17 40
17 31
17 26
17 24
17 46
17 37
17 28
17 19
18 38
18 31
18 19
18 39
18 23
19 46
19 32
19 23
19 33
19 38
19 39
20 40
20 45
20 47
20 30
20 35
20 37
20 25
20 48
20 41
20 43
20 26
21 26
21 48
21 28
21 35
21 42
21 24
21 45
21 34
21 23
21 37
21 32
22 29
22 36
22 50
22 42
23 43
23 46
23 37
23 34
23 45
23 40
23 26
23 38
23 32
23 33
23 27
23 48
23 39
23 25
24 34
24 32
24 26
24 37
24 28
24 42
24 44
24 35
24 49
25 34
25 41
25 48
25 43
25 26
25 45
25 33
25 40
25 47
25 35
25 30
25 37
25 32
25 27
25 46
26 47
26 35
26 32
26 45
26 33
26 30
26 42
26 39
26 48
26 37
26 46
26 34
26 43
26 28
26 40
27 48
27 46
27 33
27 40
27 47
27 45
27 43
27 30
27 41
27 37
28 32
28 44
28 35
28 49
28 37
28 34
28 42
29 36
29 50
29 31
30 45
30 43
30 48
30 41
30 46
30 37
30 35
30 47
30 40
30 33
31 50
31 36
31 38
31 39
32 45
32 34
32 37
32 46
32 43
32 39
32 48
32 33
32 42
32 35
32 40
33 45
33 47
33 40
33 46
33 37
33 41
33 48
33 39
33 43
33 34
34 42
34 35
34 48
34 46
34 39
34 43
34 37
34 40
34 45
35 42
35 45
35 40
35 43
35 48
35 37
35 44
36 50
37 42
37 45
37 40
37 47
37 41
37 43
37 46
37 48
38 39
39 45
39 48
39 46
40 46
40 43
40 48
40 45
40 47
40 41
41 43
41 45
41 47
41 46
41 48
42 44
42 48
42 49
43 47
43 45
43 48
43 46
44 49
45 47
45 46
45 48
46 48
46 47
47 48


==> anc/geometric_graphs/geo36_n50_p05.edgelist <==
name: geo36_n50_p05 
50 580
1 15
1 37
1 41
1 22
1 12
1 36
1 38
1 7
1 42
1 40
1 25
1 44
1 23
1 35
1 4
2 22
2 14
2 40
2 50
2 44
2 30
2 42
2 9
2 35
2 27
2 48
2 21
2 33
2 25
2 12
2 39
2 43
2 37
3 28
3 13
3 17
3 29
3 47
3 16
3 7
3 20
3 32
3 49
3 38
3 15
3 41
3 36
4 36
4 41
4 12
4 18
4 23
4 32
4 38
4 5
4 20
4 25
4 40
4 7
4 45
4 16
4 22
4 27
4 33
4 42
4 9
4 47
4 24
4 29
4 35
4 6
4 44
4 11
4 17
4 26
4 31
4 37
4 46
4 13
4 19
4 34
4 39
4 10
4 48
4 15
5 6
5 36
5 13
5 18
5 8
5 46
5 20
5 48
5 9
5 11
5 17
5 32
5 7
5 45
5 19
5 26
5 47
5 16
5 29
5 34
5 10
5 24
5 31
6 21
6 30
6 33
6 9
6 19
6 14
6 24
6 50
6 45
6 31
6 8
6 43
6 10
6 39
6 48
6 18
6 27
6 46
7 29
7 24
7 42
7 15
7 28
7 19
7 22
7 48
7 13
7 39
7 26
7 17
7 12
7 37
7 32
7 23
7 41
7 10
7 36
7 27
7 47
7 16
7 25
7 20
7 11
7 45
7 40
7 49
7 18
7 44
7 9
7 35
7 38
8 26
8 45
8 16
8 10
8 29
8 19
8 34
8 31
8 24
8 46
8 18
8 48
8 30
8 27
8 9
8 39
8 11
8 33
9 39
9 13
9 19
9 46
9 26
9 34
9 21
9 48
9 36
9 10
9 43
9 30
9 38
9 12
9 18
9 45
9 25
9 32
9 33
9 40
9 47
9 27
9 42
9 16
9 29
9 11
9 50
9 24
9 31
10 40
10 20
10 38
10 16
10 18
10 47
10 27
10 24
10 45
10 25
10 33
10 11
10 42
10 31
10 39
10 19
10 48
10 29
10 36
10 15
10 17
10 46
10 26
10 34
10 13
10 32
11 48
11 20
11 13
11 18
11 32
11 47
11 19
11 16
11 45
11 17
11 36
11 24
11 31
11 26
11 34
11 29
12 23
12 42
12 27
12 40
12 44
12 33
12 22
12 35
12 50
12 48
12 37
12 41
12 15
12 39
12 43
12 36
12 25
12 38
13 18
13 42
13 20
13 45
13 32
13 47
13 38
13 26
13 17
13 16
13 41
13 29
13 40
13 28
13 19
13 31
13 34
13 36
13 24
13 49
13 15
13 48
14 33
14 21
14 50
14 43
14 46
14 39
14 27
14 30
15 32
15 20
15 42
15 49
15 25
15 37
15 36
15 29
15 41
15 17
15 28
15 40
15 47
15 16
15 23
15 35
15 38
16 31
16 49
16 20
16 45
16 34
16 47
16 32
16 36
16 17
16 26
16 19
16 48
16 24
16 29
16 18
16 38
17 48
17 34
17 32
17 36
17 49
17 18
17 47
17 38
17 29
17 20
17 31
17 26
17 28
17 19
18 47
18 45
18 31
18 24
18 29
18 48
18 26
18 19
18 46
18 32
18 36
18 34
18 20
19 20
19 46
19 32
19 47
19 42
19 33
19 45
19 40
19 31
19 26
19 38
19 29
19 24
19 36
19 27
19 48
19 39
19 34
19 25
20 40
20 28
20 42
20 47
20 49
20 23
20 32
20 34
20 48
20 36
20 41
20 29
20 38
20 26
21 33
21 48
21 45
21 44
21 27
21 30
21 43
21 50
21 39
21 46
22 23
22 25
22 43
22 41
22 50
22 37
22 35
22 44
22 40
22 42
23 37
23 41
23 36
23 28
23 40
23 44
23 35
23 38
23 42
23 25
24 27
24 34
24 32
24 46
24 36
24 26
24 48
24 39
24 29
24 33
24 31
24 45
24 47
24 30
25 41
25 48
25 36
25 43
25 50
25 38
25 33
25 40
25 35
25 42
25 37
25 44
25 27
25 39
26 38
26 47
26 32
26 45
26 48
26 36
26 34
26 31
26 29
27 48
27 50
27 31
27 46
27 33
27 42
27 45
27 43
27 39
27 30
28 47
28 40
28 32
28 49
28 41
28 36
28 38
29 45
29 49
29 47
29 38
29 32
29 34
29 36
29 48
29 31
30 45
30 43
30 48
30 46
30 39
30 50
30 33
31 48
31 36
31 46
31 32
31 34
31 47
31 45
31 39
32 45
32 34
32 47
32 36
32 41
32 49
32 48
32 42
32 38
32 40
33 45
33 50
33 42
33 44
33 46
33 48
33 39
33 43
34 48
34 36
34 47
34 45
35 42
35 40
35 38
35 41
35 36
35 37
35 44
36 42
36 47
36 37
36 48
36 41
36 38
36 49
36 40
36 45
37 42
37 38
37 44
37 40
37 41
38 48
38 41
38 49
38 40
38 42
38 47
39 45
39 40
39 44
39 42
39 48
39 43
39 46
39 50
40 48
40 42
40 44
40 47
40 41
41 49
41 42
42 44
42 45
42 48
42 50
42 43
43 44
43 45
43 50
43 48
43 46
44 50
45 47
45 46
45 48
46 48
46 50
47 49
47 48
48 50


==> anc/geometric_graphs/geo37_n50_p06.edgelist <==
name: geo37_n50_p06 
50 749
1 18
1 15
1 29
1 41
1 48
1 39
1 8
1 31
1 43
1 12
1 3
1 26
1 17
1 45
1 24
1 14
1 36
1 5
1 28
1 50
1 19
1 9
1 47
1 16
1 7
1 30
1 42
1 11
1 2
1 40
1 32
1 44
1 13
1 35
1 4
1 27
1 49
2 29
2 41
2 22
2 26
2 19
2 14
2 40
2 7
2 32
2 50
2 44
2 17
2 11
2 4
2 38
2 5
2 30
2 42
2 23
2 9
2 35
2 27
2 20
2 48
2 21
2 15
2 33
2 8
2 25
2 18
2 12
2 46
2 13
2 39
2 6
2 49
2 43
2 10
2 36
2 3
2 37
2 28
3 28
3 48
3 19
3 13
3 8
3 31
3 17
3 11
3 24
3 50
3 35
3 4
3 47
3 16
3 42
3 7
3 45
3 14
3 40
3 5
3 43
3 18
3 12
3 30
3 15
3 41
4 41
4 12
4 18
4 32
4 5
4 43
4 49
4 20
4 40
4 7
4 45
4 16
4 33
4 42
4 9
4 47
4 24
4 35
4 44
4 50
4 11
4 17
4 26
4 31
4 8
4 46
4 13
4 19
4 28
4 34
4 39
4 10
4 48
4 15
4 21
4 30
5 37
5 6
5 36
5 43
5 12
5 18
5 25
5 8
5 15
5 20
5 27
5 48
5 23
5 30
5 35
5 42
5 11
5 17
5 38
5 7
5 45
5 14
5 44
5 50
5 26
5 40
5 47
5 29
5 28
5 41
5 31
6 25
6 44
6 11
6 30
6 40
6 42
6 9
6 38
6 26
6 36
6 22
6 43
6 10
6 20
6 29
6 15
6 27
6 37
6 23
7 29
7 42
7 15
7 28
7 48
7 17
7 43
7 50
7 36
7 27
7 30
7 47
7 11
7 45
7 14
7 40
7 31
7 35
8 26
8 45
8 16
8 35
8 28
8 50
8 17
8 47
8 10
8 40
8 19
8 41
8 12
8 34
8 31
8 24
8 46
8 13
8 43
8 25
8 18
8 48
8 15
8 30
8 49
8 20
8 42
8 9
8 39
8 32
8 21
8 44
8 11
8 33
9 39
9 13
9 19
9 46
9 26
9 34
9 41
9 15
9 21
9 48
9 28
9 10
9 43
9 49
9 23
9 38
9 12
9 18
9 25
9 32
9 33
9 40
9 20
9 42
9 16
9 22
9 37
9 44
9 50
10 40
10 20
10 41
10 21
10 38
10 49
10 44
10 25
10 33
10 42
10 22
10 39
10 19
10 37
10 15
10 46
10 26
10 34
10 12
10 43
10 13
10 23
10 32
11 37
11 15
11 48
11 20
11 27
11 35
11 23
11 25
11 44
11 40
11 42
11 30
11 38
11 17
11 50
11 36
11 14
11 43
11 26
11 22
11 41
11 29
12 49
12 42
12 16
12 47
12 40
12 20
12 33
12 46
12 26
12 35
12 31
12 50
12 24
12 13
12 48
12 28
12 17
12 41
12 15
12 34
12 30
12 39
12 19
12 43
12 32
12 21
12 45
12 18
13 18
13 42
13 33
13 21
13 45
13 32
13 35
13 47
13 26
13 17
13 50
13 16
13 41
13 40
13 28
13 19
13 43
13 31
13 34
13 46
13 24
13 49
13 15
13 48
13 39
14 50
14 43
14 31
14 36
14 17
14 48
14 29
14 15
14 27
14 42
14 30
14 35
14 47
14 40
15 32
15 44
15 20
15 27
15 39
15 30
15 42
15 49
15 18
15 25
15 37
15 48
15 36
15 31
15 43
15 19
15 22
15 29
15 41
15 17
15 28
15 40
15 47
15 50
15 23
15 35
15 26
15 38
15 45
16 31
16 49
16 40
16 45
16 34
16 47
16 32
16 41
16 50
16 17
16 46
16 19
16 39
16 28
16 48
16 24
16 42
16 18
17 48
17 30
17 43
17 45
17 36
17 49
17 18
17 47
17 42
17 40
17 31
17 35
17 24
17 28
17 50
17 19
17 41
18 47
18 40
18 45
18 31
18 49
18 24
18 42
18 35
18 28
18 48
18 26
18 19
18 46
18 39
18 32
18 50
18 43
18 41
19 46
19 32
19 49
19 21
19 47
19 42
19 33
19 28
19 45
19 40
19 31
19 26
19 43
19 24
19 50
19 41
19 48
19 39
19 34
20 40
20 33
20 42
20 21
20 30
20 44
20 49
20 23
20 32
20 37
20 46
20 25
20 34
20 39
20 48
20 22
20 27
20 36
20 41
20 29
20 38
20 43
20 26
21 26
21 33
21 42
21 49
21 40
21 34
21 41
21 32
21 39
21 46
22 29
22 38
22 27
22 36
22 23
22 25
22 43
22 30
22 39
22 37
22 26
22 44
22 40
22 42
23 43
23 37
23 41
23 36
23 29
23 40
23 26
23 44
23 38
23 32
23 42
23 27
23 30
23 39
23 25
24 41
24 50
24 48
24 28
24 42
24 31
24 45
24 35
24 47
24 40
25 29
25 41
25 36
25 43
25 26
25 38
25 40
25 30
25 42
25 49
25 37
25 32
25 44
25 27
25 39
26 50
26 38
26 32
26 44
26 33
26 30
26 42
26 39
26 48
26 49
26 37
26 46
26 34
26 43
26 28
26 40
26 41
27 48
27 50
27 29
27 44
27 40
27 42
27 38
27 36
27 43
27 30
27 37
28 47
28 40
28 32
28 46
28 35
28 49
28 48
28 41
28 39
28 31
28 43
28 50
28 45
28 30
28 42
29 42
29 44
29 38
29 30
29 40
29 43
29 37
29 36
29 48
30 38
30 43
30 36
30 48
30 41
30 31
30 50
30 44
30 37
30 42
30 35
30 40
31 42
31 48
31 50
31 43
31 40
31 47
31 35
31 45
32 34
32 41
32 46
32 43
32 49
32 39
32 48
32 33
32 42
32 38
32 44
32 50
32 40
33 42
33 49
33 46
33 41
33 39
33 34
34 42
34 46
34 39
34 49
34 41
35 47
35 42
35 45
35 40
35 43
35 36
35 48
35 50
36 42
36 44
36 50
36 37
36 48
36 38
36 43
36 40
37 42
37 38
37 44
37 40
37 43
38 43
38 39
38 41
38 44
38 40
38 42
39 41
39 40
39 49
39 44
39 42
39 48
39 43
39 46
39 50
40 46
40 43
40 48
40 49
40 42
40 44
40 45
40 50
40 47
40 41
41 43
41 49
41 45
41 42
41 44
41 50
41 46
41 48
42 44
42 45
42 48
42 50
42 46
42 43
42 47
42 49
43 44
43 47
43 45
43 50
43 48
43 49
44 50
44 48
44 49
45 47
45 50
45 49
45 48
46 49
47 50
47 48
48 50
48 49
49 50


==> anc/geometric_graphs/geo38_n50_p07.edgelist <==
name: geo38_n50_p07 
50 936
1 18
1 46
1 15
1 37
1 6
1 29
1 10
1 48
1 39
1 8
1 31
1 43
1 22
1 12
1 34
1 3
1 26
1 17
1 45
1 24
1 36
1 5
1 28
1 50
1 19
1 9
1 47
1 16
1 38
1 7
1 30
1 42
1 21
1 11
1 33
1 2
1 40
1 25
1 32
1 44
1 23
1 35
1 4
1 27
1 49
2 29
2 22
2 16
2 26
2 19
2 47
2 7
2 32
2 50
2 44
2 17
2 11
2 30
2 23
2 9
2 35
2 48
2 15
2 18
2 12
2 46
2 39
2 6
2 31
2 49
2 43
2 36
3 19
3 13
3 8
3 34
3 31
3 26
3 46
3 11
3 37
3 6
3 29
3 50
3 44
3 9
3 4
3 27
3 47
3 22
3 16
3 42
3 33
3 25
3 45
3 20
3 14
3 40
3 5
3 32
3 23
3 49
3 18
3 12
3 38
3 30
3 21
3 41
3 10
3 36
4 36
4 41
4 12
4 18
4 32
4 5
4 49
4 20
4 25
4 40
4 45
4 16
4 22
4 27
4 9
4 47
4 29
4 44
4 50
4 26
4 37
4 46
4 19
4 10
4 30
5 37
5 6
5 36
5 13
5 43
5 49
5 12
5 18
5 25
5 39
5 8
5 46
5 15
5 21
5 20
5 27
5 33
5 48
5 9
5 23
5 30
5 35
5 42
5 11
5 17
5 32
5 38
5 7
5 45
5 14
5 44
5 50
5 19
5 26
5 40
5 47
5 16
5 22
5 29
5 28
5 34
5 41
5 10
5 24
5 31
6 32
6 25
6 35
6 11
6 21
6 30
6 40
6 7
6 33
6 16
6 42
6 9
6 19
6 28
6 38
6 24
6 50
6 17
6 36
6 45
6 12
6 31
6 8
6 34
6 43
6 10
6 20
6 29
6 39
6 48
6 15
6 18
6 27
6 37
6 13
6 23
6 49
7 29
7 24
7 42
7 15
7 33
7 28
7 48
7 39
7 8
7 17
7 43
7 12
7 37
7 32
7 50
7 23
7 10
7 36
7 27
7 30
7 21
7 16
7 34
7 25
7 11
7 40
7 31
7 18
7 9
7 35
7 38
8 23
8 45
8 16
8 38
8 35
8 28
8 50
8 17
8 10
8 40
8 29
8 34
8 31
8 24
8 13
8 36
8 25
8 37
8 30
8 27
8 20
8 42
8 9
8 32
8 21
8 14
8 44
8 11
8 33
9 39
9 19
9 46
9 26
9 34
9 41
9 15
9 21
9 48
9 28
9 36
9 10
9 43
9 49
9 23
9 30
9 38
9 12
9 18
9 45
9 25
9 32
9 33
9 40
9 47
9 27
9 35
9 42
9 16
9 22
9 29
9 37
9 11
9 17
9 44
9 50
9 24
9 31
10 40
10 20
10 21
10 30
10 38
10 16
10 27
10 44
10 14
10 24
10 45
10 25
10 33
10 11
10 42
10 31
10 50
10 28
10 29
10 36
10 37
10 17
10 34
10 13
10 32
11 37
11 15
11 48
11 49
11 27
11 35
11 23
11 18
11 25
11 33
11 21
11 32
11 40
11 47
11 19
11 42
11 30
11 38
11 16
11 17
11 50
11 28
11 36
11 24
11 43
11 31
11 39
11 34
11 12
11 29
12 49
12 23
12 42
12 16
12 47
12 27
12 40
12 44
12 29
12 22
12 46
12 26
12 35
12 31
12 50
12 24
12 48
12 28
12 37
12 17
12 15
12 34
12 30
12 39
12 19
12 43
12 36
12 32
12 45
12 25
12 38
12 18
13 42
13 30
13 33
13 21
13 20
13 45
13 44
13 32
13 14
13 38
13 50
13 16
13 29
13 40
13 28
13 31
13 34
13 37
13 25
13 36
13 24
13 27
14 33
14 21
14 45
14 38
14 36
14 24
14 34
14 27
14 20
14 32
14 37
14 25
14 42
14 30
14 40
15 32
15 27
15 39
15 30
15 42
15 49
15 18
15 25
15 37
15 48
15 24
15 36
15 31
15 43
15 19
15 34
15 29
15 17
15 28
15 40
15 47
15 16
15 50
15 23
15 35
15 38
15 21
16 31
16 35
16 44
16 49
16 20
16 40
16 25
16 45
16 21
16 30
16 34
16 27
16 47
16 23
16 32
16 36
16 50
16 17
16 37
16 26
16 46
16 43
16 22
16 19
16 39
16 28
16 48
16 24
16 29
16 33
16 42
16 18
16 38
17 48
17 39
17 30
17 21
17 43
17 34
17 25
17 32
17 23
17 36
17 27
17 49
17 18
17 47
17 38
17 29
17 42
17 33
17 40
17 31
17 35
17 24
17 37
17 28
17 50
17 19
18 47
18 40
18 25
18 44
18 45
18 31
18 49
18 24
18 42
18 35
18 28
18 29
18 22
18 48
18 26
18 19
18 46
18 39
18 32
18 50
18 43
18 36
18 37
18 30
18 23
18 34
18 27
19 46
19 37
19 32
19 23
19 49
19 44
19 35
19 30
19 47
19 45
19 40
19 31
19 26
19 43
19 29
19 50
19 41
19 36
19 27
19 22
19 48
19 39
19 25
20 40
20 45
20 28
20 33
20 42
20 21
20 30
20 44
20 32
20 37
20 25
20 34
20 27
20 36
20 50
20 24
20 29
20 38
20 31
21 33
21 29
21 28
21 35
21 42
21 24
21 31
21 38
21 45
21 44
21 25
21 40
21 27
21 34
21 23
21 30
21 37
21 36
21 50
21 32
22 29
22 47
22 49
22 27
22 36
22 45
22 23
22 32
22 25
22 43
22 30
22 48
22 41
22 50
22 37
22 46
22 26
22 44
22 31
22 40
23 49
23 43
23 46
23 37
23 31
23 36
23 29
23 24
23 47
23 34
23 28
23 45
23 40
23 26
23 50
23 44
23 35
23 38
23 32
23 42
23 33
23 27
23 30
23 48
23 39
23 25
24 27
24 34
24 32
24 43
24 36
24 50
24 48
24 37
24 28
24 42
24 39
24 33
24 31
24 38
24 35
24 25
24 40
24 30
25 34
25 29
25 41
25 48
25 36
25 31
25 43
25 50
25 26
25 38
25 45
25 33
25 28
25 40
25 47
25 35
25 30
25 42
25 49
25 37
25 32
25 44
25 27
25 39
25 46
26 50
26 47
26 32
26 44
26 45
26 30
26 39
26 48
26 49
26 36
26 37
26 46
26 43
26 29
26 41
27 48
27 50
27 31
27 35
27 29
27 33
27 44
27 40
27 47
27 42
27 49
27 38
27 45
27 32
27 36
27 43
27 39
27 30
27 34
27 37
27 28
28 40
28 32
28 33
28 35
28 48
28 37
28 34
28 39
28 31
28 43
28 36
28 50
28 38
28 30
28 42
29 42
29 33
29 45
29 44
29 35
29 49
29 47
29 38
29 30
29 41
29 40
29 32
29 43
29 34
29 46
29 37
29 36
29 50
29 48
29 39
29 31
30 45
30 38
30 49
30 43
30 36
30 48
30 41
30 34
30 46
30 39
30 31
30 50
30 44
30 37
30 42
30 35
30 47
30 40
30 33
30 32
31 42
31 37
31 48
31 50
31 36
31 43
31 32
31 34
31 40
31 47
31 49
31 35
31 38
31 45
31 33
31 39
32 45
32 34
32 47
32 36
32 41
32 37
32 46
32 43
32 49
32 39
32 48
32 33
32 42
32 38
32 35
32 44
32 50
32 40
33 45
33 36
33 50
33 38
33 42
33 40
33 35
33 37
33 34
34 42
34 35
34 48
34 39
34 43
34 36
34 37
34 40
34 50
34 45
34 38
35 47
35 42
35 40
35 49
35 43
35 38
35 36
35 48
35 39
35 37
35 50
36 42
36 47
36 44
36 50
36 37
36 46
36 39
36 48
36 38
36 43
36 49
36 40
36 45
37 42
37 38
37 45
37 44
37 50
37 40
37 47
37 41
37 43
37 49
37 39
37 46
37 48
38 45
38 44
38 40
38 42
38 50
39 47
39 40
39 49
39 42
39 48
39 43
39 50
40 43
40 48
40 49
40 42
40 44
40 45
40 50
41 49
41 45
41 47
41 44
41 46
42 48
42 50
42 43
43 47
43 50
43 48
43 49
44 46
44 50
44 45
44 49
44 47
45 47
45 50
45 46
45 49
46 48
46 49
46 47
46 50
47 50
47 49
47 48
48 50
48 49
49 50


==> anc/geometric_graphs/geo39_n50_p08.edgelist <==
name: geo39_n50_p08 
50 963
1 18
1 46
1 15
1 37
1 6
1 41
1 20
1 10
1 48
1 39
1 8
1 31
1 43
1 22
1 12
1 34
1 3
1 26
1 17
1 45
1 24
1 36
1 5
1 28
1 50
1 19
1 9
1 47
1 38
1 7
1 30
1 42
1 21
1 11
1 33
1 2
1 40
1 25
1 32
1 44
1 13
1 35
1 4
1 27
1 49
2 29
2 41
2 22
2 16
2 47
2 14
2 40
2 7
2 32
2 50
2 44
2 11
2 45
2 4
2 38
2 5
2 30
2 42
2 9
2 35
2 27
2 20
2 48
2 21
2 15
2 33
2 8
2 18
2 12
2 46
2 13
2 39
2 6
2 31
2 43
2 24
2 10
2 36
2 3
2 28
3 28
3 48
3 19
3 13
3 39
3 8
3 34
3 31
3 46
3 17
3 11
3 37
3 6
3 24
3 50
3 44
3 9
3 35
3 4
3 27
3 47
3 22
3 42
3 7
3 33
3 25
3 45
3 20
3 40
3 5
3 32
3 49
3 43
3 18
3 12
3 38
3 30
3 21
3 15
3 41
3 10
3 36
4 41
4 12
4 18
4 32
4 38
4 5
4 43
4 20
4 40
4 7
4 45
4 22
4 27
4 42
4 9
4 47
4 24
4 6
4 44
4 50
4 11
4 31
4 8
4 46
4 13
4 28
4 39
4 10
4 48
4 15
4 21
5 37
5 6
5 13
5 43
5 49
5 12
5 18
5 25
5 39
5 8
5 46
5 15
5 21
5 20
5 27
5 48
5 9
5 30
5 35
5 42
5 11
5 17
5 32
5 38
5 7
5 45
5 44
5 50
5 40
5 47
5 22
5 28
5 34
5 41
5 10
5 24
5 31
6 32
6 44
6 11
6 21
6 40
6 33
6 16
6 42
6 9
6 28
6 38
6 47
6 14
6 24
6 36
6 45
6 12
6 22
6 8
6 43
6 10
6 20
6 29
6 39
6 48
6 41
6 18
6 27
6 46
6 23
7 24
7 42
7 15
7 33
7 28
7 19
7 48
7 13
7 39
7 8
7 26
7 17
7 43
7 12
7 46
7 37
7 32
7 50
7 23
7 41
7 10
7 36
7 27
7 30
7 47
7 16
7 34
7 25
7 20
7 11
7 45
7 14
7 40
7 31
7 49
7 18
7 44
7 35
7 38
8 23
8 45
8 16
8 38
8 35
8 28
8 47
8 10
8 40
8 29
8 22
8 41
8 12
8 24
8 46
8 43
8 36
8 18
8 48
8 27
8 20
8 42
8 9
8 39
8 32
8 21
8 14
8 44
8 11
8 33
9 39
9 46
9 41
9 21
9 48
9 28
9 10
9 43
9 38
9 12
9 18
9 45
9 32
9 40
9 20
9 47
9 27
9 42
9 16
9 22
9 11
9 44
9 24
9 31
10 40
10 20
10 41
10 21
10 30
10 38
10 18
10 47
10 49
10 27
10 35
10 44
10 24
10 45
10 33
10 11
10 42
10 22
10 31
10 39
10 48
10 50
10 28
10 37
10 15
10 46
10 34
10 12
10 43
10 13
10 32
11 37
11 15
11 48
11 20
11 49
11 27
11 35
11 13
11 46
11 18
11 25
11 33
11 21
11 44
11 32
11 40
11 47
11 19
11 42
11 30
11 38
11 45
11 17
11 50
11 28
11 24
11 43
11 31
11 39
11 34
11 12
11 22
11 41
12 23
12 42
12 16
12 47
12 27
12 40
12 20
12 44
12 33
12 29
12 22
12 46
12 35
12 31
12 24
12 13
12 48
12 28
12 41
12 15
12 30
12 39
12 43
12 36
12 32
12 21
12 14
12 45
12 38
12 18
13 18
13 42
13 30
13 33
13 20
13 45
13 44
13 32
13 35
13 47
13 38
13 26
13 17
13 50
13 41
13 40
13 28
13 19
13 43
13 31
13 34
13 46
13 37
13 25
13 36
13 24
13 49
13 15
13 48
13 27
14 33
14 45
14 38
14 26
14 36
14 17
14 41
14 29
14 39
14 27
14 20
14 44
14 18
14 42
14 30
14 35
14 23
14 16
14 47
14 40
14 28
15 32
15 44
15 20
15 27
15 30
15 42
15 49
15 18
15 25
15 37
15 48
15 24
15 36
15 31
15 43
15 46
15 19
15 34
15 41
15 17
15 28
15 40
15 47
15 50
15 35
15 26
15 38
15 45
15 33
16 35
16 44
16 20
16 40
16 45
16 30
16 27
16 47
16 23
16 36
16 41
16 26
16 39
16 28
16 29
16 33
16 42
16 18
16 38
17 48
17 30
17 34
17 25
17 32
17 45
17 36
17 27
17 49
17 18
17 47
17 20
17 33
17 31
17 44
17 35
17 26
17 24
17 46
17 37
17 28
17 50
17 19
17 41
18 21
18 47
18 40
18 25
18 44
18 45
18 38
18 31
18 49
18 24
18 42
18 35
18 28
18 29
18 22
18 48
18 33
18 26
18 19
18 46
18 39
18 32
18 43
18 36
18 30
18 23
18 41
18 34
18 27
18 20
19 20
19 37
19 32
19 49
19 44
19 35
19 30
19 47
19 33
19 28
19 45
19 31
19 26
19 24
19 50
19 36
19 27
19 48
19 34
19 25
20 40
20 45
20 28
20 33
20 42
20 47
20 21
20 30
20 35
20 44
20 49
20 23
20 32
20 37
20 46
20 25
20 34
20 39
20 48
20 22
20 27
20 36
20 41
20 50
20 24
20 29
20 38
20 43
20 26
20 31
21 48
21 22
21 28
21 42
21 24
21 31
21 38
21 45
21 44
21 40
21 47
21 27
21 41
21 43
21 32
21 39
21 46
22 38
22 47
22 27
22 45
22 32
22 43
22 39
22 48
22 41
22 50
22 28
22 46
22 24
22 44
22 31
22 40
22 42
23 41
23 36
23 29
23 47
23 45
23 40
23 26
23 44
23 35
23 38
23 42
23 33
23 27
23 30
23 39
24 27
24 41
24 34
24 32
24 46
24 43
24 50
24 48
24 37
24 28
24 42
24 39
24 44
24 33
24 31
24 45
24 38
24 35
24 25
24 49
24 47
24 40
24 30
25 34
25 41
25 48
25 36
25 31
25 50
25 26
25 45
25 33
25 28
25 47
25 35
25 30
25 49
25 37
25 32
25 44
25 27
25 46
26 50
26 47
26 35
26 44
26 45
26 33
26 30
26 42
26 27
26 49
26 36
26 37
26 34
26 31
26 28
27 48
27 50
27 31
27 35
27 46
27 29
27 33
27 44
27 40
27 47
27 42
27 49
27 38
27 45
27 32
27 36
27 43
27 39
27 30
27 34
27 41
27 37
27 28
28 47
28 40
28 32
28 44
28 33
28 46
28 35
28 49
28 48
28 37
28 41
28 34
28 39
28 31
28 43
28 36
28 50
28 45
28 38
28 30
28 42
29 42
29 33
29 45
29 44
29 35
29 47
29 38
29 41
29 40
29 36
29 39
30 45
30 38
30 49
30 43
30 36
30 48
30 41
30 34
30 46
30 39
30 31
30 50
30 44
30 37
30 42
30 35
30 47
30 40
30 33
30 32
31 37
31 48
31 50
31 36
31 43
31 46
31 32
31 34
31 41
31 40
31 47
31 49
31 35
31 38
31 45
31 33
31 44
32 45
32 34
32 47
32 36
32 41
32 37
32 46
32 43
32 49
32 39
32 48
32 33
32 42
32 38
32 35
32 44
32 50
32 40
33 45
33 36
33 50
33 47
33 38
33 42
33 40
33 44
33 35
33 49
33 46
33 37
33 41
33 48
33 39
33 43
33 34
34 35
34 48
34 46
34 49
34 43
34 36
34 37
34 41
34 47
34 50
34 44
34 45
35 47
35 42
35 45
35 40
35 49
35 43
35 38
35 41
35 36
35 48
35 39
35 46
35 37
35 50
35 44
36 42
36 47
36 44
36 39
36 41
36 38
36 43
36 49
36 40
36 45
37 45
37 44
37 50
37 47
37 43
37 49
37 46
37 48
38 45
38 43
38 39
38 48
38 41
38 46
38 44
38 40
38 42
38 47
38 50
39 41
39 47
39 45
39 40
39 44
39 42
39 48
39 43
39 46
40 46
40 43
40 48
40 42
40 44
40 45
40 47
40 41
41 43
41 45
41 47
41 42
41 44
41 50
41 46
41 48
42 44
42 45
42 48
42 46
42 43
42 47
43 44
43 47
43 45
43 50
43 48
43 49
43 46
44 46
44 50
44 48
44 45
44 49
44 47
45 47
45 50
45 46
45 49
45 48
46 48
46 49
46 47
46 50
47 50
47 49
47 48
48 50
48 49
49 50


==> anc/geometric_graphs/geo3_n10_p04.edgelist <==
name: geo3_n10_p04 
10 21
1 3
1 8
1 4
1 5
1 6
1 7
1 10
2 7
2 6
2 10
3 6
3 10
3 7
3 5
4 8
5 8
5 9
6 10
6 7
6 8
7 10


==> anc/geometric_graphs/geo40_n50_p09.edgelist <==
name: geo40_n50_p09 
50 1136
1 18
1 46
1 15
1 37
1 6
1 29
1 41
1 20
1 10
1 48
1 39
1 8
1 31
1 43
1 22
1 12
1 34
1 3
1 26
1 17
1 45
1 24
1 14
1 36
1 5
1 28
1 50
1 19
1 9
1 47
1 16
1 38
1 30
1 42
1 21
1 11
1 33
1 2
1 40
1 25
1 32
1 44
1 23
1 13
1 35
1 4
1 27
1 49
2 41
2 22
2 16
2 34
2 26
2 19
2 47
2 14
2 40
2 7
2 32
2 44
2 17
2 45
2 4
2 38
2 5
2 30
2 42
2 23
2 9
2 35
2 20
2 48
2 33
2 8
2 25
2 18
2 12
2 46
2 13
2 39
2 6
2 31
2 43
2 24
2 10
2 36
2 3
2 37
2 28
3 28
3 48
3 19
3 13
3 39
3 8
3 34
3 31
3 26
3 46
3 17
3 11
3 37
3 6
3 29
3 24
3 50
3 44
3 9
3 35
3 4
3 27
3 47
3 22
3 16
3 42
3 7
3 33
3 25
3 45
3 20
3 14
3 40
3 5
3 32
3 23
3 49
3 43
3 18
3 12
3 38
3 30
3 21
3 15
3 41
3 10
3 36
4 36
4 41
4 12
4 18
4 23
4 32
4 38
4 5
4 43
4 49
4 14
4 20
4 25
4 40
4 7
4 45
4 16
4 22
4 27
4 33
4 42
4 9
4 47
4 24
4 29
4 35
4 6
4 44
4 50
4 11
4 17
4 26
4 31
4 37
4 8
4 46
4 13
4 19
4 28
4 34
4 39
4 10
4 48
4 15
4 21
4 30
5 37
5 6
5 36
5 13
5 43
5 49
5 12
5 18
5 25
5 39
5 8
5 46
5 15
5 21
5 20
5 27
5 33
5 48
5 9
5 23
5 30
5 35
5 42
5 11
5 17
5 32
5 38
5 7
5 45
5 14
5 44
5 50
5 19
5 26
5 40
5 47
5 16
5 22
5 29
5 28
5 34
5 41
5 10
5 24
5 31
6 25
6 35
6 44
6 11
6 21
6 30
6 40
6 7
6 33
6 16
6 42
6 9
6 19
6 38
6 47
6 14
6 17
6 36
6 45
6 12
6 22
6 31
6 8
6 34
6 43
6 10
6 20
6 29
6 39
6 48
6 41
6 18
6 27
6 46
6 13
6 23
6 49
7 24
7 42
7 33
7 28
7 19
7 22
7 48
7 13
7 39
7 8
7 26
7 17
7 43
7 12
7 46
7 37
7 32
7 23
7 41
7 10
7 36
7 30
7 47
7 16
7 34
7 25
7 20
7 45
7 14
7 40
7 31
7 18
7 44
7 9
7 35
7 38
8 26
8 23
8 45
8 16
8 38
8 35
8 28
8 50
8 17
8 47
8 10
8 40
8 29
8 22
8 19
8 41
8 12
8 34
8 31
8 24
8 46
8 13
8 43
8 36
8 25
8 18
8 48
8 15
8 37
8 30
8 27
8 49
8 20
8 42
8 9
8 39
8 32
8 21
8 14
8 44
8 11
8 33
9 39
9 13
9 19
9 46
9 26
9 34
9 41
9 21
9 48
9 36
9 10
9 43
9 49
9 23
9 30
9 38
9 12
9 18
9 45
9 25
9 33
9 40
9 14
9 20
9 47
9 27
9 35
9 42
9 16
9 22
9 29
9 37
9 11
9 17
9 44
9 24
9 31
10 40
10 20
10 41
10 21
10 30
10 38
10 16
10 18
10 47
10 49
10 27
10 35
10 44
10 14
10 24
10 45
10 25
10 33
10 11
10 42
10 22
10 31
10 39
10 19
10 48
10 50
10 28
10 29
10 36
10 37
10 15
10 17
10 46
10 26
10 34
10 12
10 43
10 13
10 23
10 32
11 15
11 48
11 20
11 49
11 27
11 35
11 13
11 23
11 46
11 18
11 25
11 33
11 21
11 32
11 40
11 47
11 19
11 42
11 30
11 38
11 16
11 45
11 17
11 50
11 28
11 36
11 14
11 24
11 43
11 31
11 39
11 34
11 12
11 22
11 41
11 29
12 49
12 23
12 42
12 16
12 47
12 27
12 40
12 20
12 44
12 33
12 29
12 22
12 46
12 26
12 35
12 31
12 50
12 24
12 13
12 48
12 28
12 37
12 17
12 41
12 15
12 34
12 30
12 39
12 19
12 43
12 36
12 32
12 21
12 14
12 45
12 25
12 38
12 18
13 18
13 42
13 30
13 21
13 20
13 45
13 44
13 32
13 35
13 23
13 14
13 47
13 38
13 26
13 17
13 50
13 16
13 41
13 29
13 40
13 28
13 19
13 43
13 31
13 34
13 22
13 46
13 37
13 25
13 36
13 24
13 49
13 15
13 48
13 39
13 27
14 33
14 21
14 45
14 38
14 26
14 19
14 50
14 43
14 31
14 36
14 24
14 17
14 48
14 41
14 29
14 34
14 22
14 15
14 46
14 39
14 27
14 20
14 44
14 32
14 37
14 25
14 18
14 49
14 42
14 30
14 35
14 23
14 16
14 47
14 40
14 28
15 32
15 44
15 27
15 39
15 49
15 37
15 24
15 36
15 31
15 46
15 34
15 28
15 47
15 16
15 50
15 26
15 38
15 45
16 31
16 35
16 44
16 49
16 20
16 40
16 25
16 45
16 21
16 30
16 34
16 27
16 47
16 23
16 32
16 36
16 41
16 50
16 17
16 37
16 26
16 46
16 43
16 22
16 19
16 39
16 28
16 48
16 24
16 29
16 33
16 42
16 18
16 38
17 48
17 39
17 30
17 21
17 43
17 34
17 25
17 32
17 23
17 45
17 36
17 27
17 18
17 47
17 38
17 29
17 20
17 42
17 33
17 40
17 31
17 22
17 44
17 35
17 26
17 24
17 46
17 37
17 28
17 19
17 41
18 21
18 47
18 40
18 25
18 44
18 45
18 38
18 31
18 49
18 24
18 42
18 35
18 28
18 29
18 22
18 48
18 33
18 26
18 19
18 46
18 39
18 43
18 36
18 37
18 30
18 23
18 41
18 34
18 27
18 20
19 20
19 46
19 37
19 23
19 49
19 44
19 35
19 30
19 21
19 47
19 42
19 33
19 45
19 40
19 31
19 26
19 43
19 38
19 29
19 24
19 41
19 36
19 27
19 22
19 48
19 39
19 34
19 25
20 40
20 45
20 33
20 42
20 47
20 21
20 30
20 35
20 44
20 49
20 23
20 37
20 46
20 25
20 34
20 39
20 48
20 22
20 27
20 36
20 41
20 24
20 29
20 38
20 43
20 26
20 31
21 33
21 48
21 22
21 29
21 28
21 35
21 42
21 24
21 49
21 31
21 38
21 45
21 44
21 25
21 40
21 47
21 27
21 34
21 41
21 23
21 30
21 37
21 36
21 43
21 50
21 32
21 39
21 46
22 29
22 38
22 47
22 49
22 27
22 36
22 45
22 23
22 32
22 25
22 34
22 43
22 30
22 39
22 48
22 41
22 50
22 28
22 37
22 46
22 24
22 26
22 35
22 44
22 31
22 40
22 33
22 42
23 49
23 43
23 46
23 37
23 31
23 41
23 36
23 29
23 24
23 47
23 34
23 28
23 45
23 40
23 26
23 44
23 35
23 38
23 32
23 42
23 33
23 27
23 30
23 48
23 39
23 25
24 27
24 41
24 34
24 32
24 46
24 43
24 36
24 26
24 50
24 48
24 37
24 28
24 39
24 44
24 33
24 31
24 45
24 38
24 35
24 25
24 47
24 40
24 30
25 34
25 29
25 41
25 48
25 36
25 31
25 43
25 50
25 26
25 38
25 45
25 33
25 28
25 40
25 47
25 35
25 30
25 42
25 49
25 37
25 32
25 44
25 27
25 39
25 46
26 50
26 38
26 47
26 35
26 32
26 44
26 45
26 33
26 30
26 27
26 39
26 48
26 36
26 37
26 46
26 34
26 31
26 43
26 28
26 40
26 41
27 48
27 50
27 31
27 35
27 46
27 29
27 44
27 40
27 47
27 42
27 49
27 38
27 45
27 32
27 36
27 43
27 39
27 30
27 34
27 41
27 37
27 28
28 47
28 32
28 44
28 46
28 35
28 49
28 48
28 37
28 29
28 41
28 34
28 39
28 31
28 36
28 50
28 45
28 38
28 30
29 42
29 33
29 45
29 35
29 49
29 47
29 38
29 30
29 41
29 40
29 32
29 43
29 34
29 46
29 36
29 50
29 48
29 39
29 31
30 45
30 38
30 49
30 43
30 36
30 48
30 41
30 34
30 46
30 39
30 31
30 44
30 37
30 42
30 35
30 47
30 40
30 33
31 42
31 37
31 48
31 50
31 36
31 43
31 46
31 32
31 34
31 41
31 40
31 47
31 49
31 35
31 38
31 45
31 44
31 39
32 45
32 34
32 47
32 36
32 41
32 37
32 46
32 49
32 39
32 48
32 38
32 35
32 44
32 50
33 45
33 36
33 47
33 38
33 42
33 40
33 44
33 35
33 46
33 37
33 41
33 48
33 39
33 43
33 34
34 42
34 35
34 48
34 46
34 39
34 49
34 43
34 36
34 37
34 41
34 47
34 40
34 50
34 44
34 45
34 38
35 47
35 42
35 45
35 40
35 43
35 38
35 41
35 36
35 48
35 39
35 46
35 37
35 50
35 44
36 42
36 47
36 44
36 50
36 37
36 46
36 39
36 48
36 41
36 38
36 43
36 49
36 40
36 45
37 42
37 38
37 45
37 44
37 50
37 40
37 47
37 41
37 43
37 39
37 46
37 48
38 45
38 43
38 39
38 48
38 41
38 46
38 49
38 44
38 40
38 42
38 47
38 50
39 41
39 47
39 45
39 40
39 49
39 44
39 42
39 48
39 43
39 46
39 50
40 46
40 43
40 48
40 49
40 42
40 44
40 45
40 47
40 41
41 43
41 49
41 45
41 47
41 42
41 44
41 50
41 46
41 48
42 44
42 45
42 48
42 46
42 43
42 47
42 49
43 44
43 47
43 45
43 48
43 46
44 46
44 50
44 48
44 45
44 47
45 47
45 50
45 46
45 49
45 48
46 48
46 47
46 50
47 50
47 49
47 48
48 50
48 49
49 50


==> anc/geometric_graphs/geo4_n10_p05.edgelist <==
name: geo4_n10_p05 
10 21
1 3
1 8
1 4
1 9
2 4
2 6
2 9
3 7
3 8
3 5
4 8
4 9
5 8
5 10
5 7
6 10
6 7
7 10
7 8
7 9
8 9


==> anc/geometric_graphs/geo5_n10_p06.edgelist <==
name: geo5_n10_p06 
10 32
1 8
1 4
1 5
1 6
1 9
1 2
1 7
1 10
2 7
2 5
2 10
2 9
2 8
3 10
3 4
4 8
4 7
4 10
4 6
4 9
5 9
5 10
6 10
6 7
6 9
6 8
7 10
7 8
7 9
8 10
8 9
9 10


==> anc/geometric_graphs/geo6_n10_p07.edgelist <==
name: geo6_n10_p07 
10 36
1 4
1 5
1 6
1 2
1 7
1 10
2 4
2 7
2 3
2 6
2 5
2 10
2 9
3 9
3 6
3 10
3 7
3 4
3 8
4 8
4 7
4 10
4 6
4 5
5 8
5 10
5 6
5 7
6 10
6 7
6 9
6 8
7 10
7 8
7 9
9 10


==> anc/geometric_graphs/geo7_n10_p08.edgelist <==
name: geo7_n10_p08 
10 38
1 3
1 8
1 4
1 5
1 9
1 2
1 7
1 10
2 3
2 6
2 5
2 10
2 9
2 8
3 9
3 10
3 7
3 4
3 8
3 5
4 8
4 7
4 10
4 6
4 5
5 8
5 9
5 10
5 6
5 7
6 10
6 9
7 10
7 8
7 9
8 9
8 10
9 10


==> anc/geometric_graphs/geo8_n10_p09.edgelist <==
name: geo8_n10_p09 
10 44
1 3
1 8
1 4
1 5
1 6
1 9
1 2
1 7
1 10
2 4
2 7
2 3
2 6
2 5
2 10
2 9
2 8
3 9
3 6
3 10
3 7
3 4
3 8
3 5
4 8
4 7
4 10
4 6
4 9
4 5
5 8
5 9
5 10
5 6
5 7
6 10
6 7
6 9
6 8
7 10
7 8
7 9
8 9
8 10


==> anc/geometric_graphs/geo9_n20_p02.edgelist <==
name: geo9_n20_p02 
20 25
1 5
1 6
1 14
1 7
2 18
2 12
2 13
2 19
3 6
3 15
4 17
4 14
4 20
5 6
5 7
6 7
6 15
7 14
11 17
12 13
12 18
13 18
17 20
18 19
19 20


==> anc/minCutWidth_SDPmosek.py <==
# --------------------------------------------------------------------------
#   Copyright (C) 2023 Diane Puges <diane.puges@aau.at>
#
#   This program is the implementation of the algorithm presented in:
#   Elisabeth Gaar, Diane Puges, Angelika Wiegele: 
#   "Strong SDP based bounds on the cutwidth of a graph" available at arXiv.
#
#   This program is free software: you can redistribute it and/or modify
#   it under the terms of the GNU General Public License as published by
#   the Free Software Foundation, either version 3 of the License, or
#   (at your option) any later version.
#   This program is distributed in the hope that it will be useful,
#   but WITHOUT ANY WARRANTY; without even the implied warranty of
#   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
#   GNU General Public License for more details.
#   You should have received a copy of the GNU General Public License
#   along with this program. If not, see https://www.gnu.org/licenses/.
# ==========================================================================


# Computing SDP relaxations of the cutwidth of a graph

from minCutWidth_UB import *
import sys
import mosek
# Mosek parameters
MSK_IPAR_NUM_THREAD = 7
MSK_IPAR_LOG = 0


# Using the graph structure of the python library networkx
# All graphs are of type nx.Graph


### ------------------------------------------------------- SDP relaxation ------------------------------------------------------ ###


# Define a stream printer to grab output from MOSEK
def streamprinter(text):
    sys.stdout.write(text)
    sys.stdout.flush()


# Solves the SDP relaxation for a graph G using Mosek
    # C_v matrices are given as arguments
    # added_constraints = list of added cuts
    # add_3dicycle_iteratively = True if the 3dicycle are added as part of the cuts
    # new_cuts = structure of cuts
def sdp_mincutwidth(
        G,
        sparse_Cv_matrices,
        added_constraints=None,
        add_3dicycle_iteratively=True,
        new_cuts=None,
        verbose=0):

    V = list(G.nodes)
    E = list(G.edges)
    # print (E)
    n = len(V)
    size_x = comb(n, 2) + 1
    # print ("Size of the variable matrix: ", size_x)

    inf = 0.0

    ind_i_v = sparse_Cv_matrices["ind_i"]
    ind_j_v = sparse_Cv_matrices["ind_j"]
    val_v = sparse_Cv_matrices["val"]

    # Make mosek environment
    with mosek.Env() as env:

        # Create a task object and attach log stream printer
        with env.Task(0, 0) as task:
            task.set_Stream(mosek.streamtype.log, streamprinter)

            task.putintparam(mosek.iparam.log, 0)
            # print(mosek.Env.getversion())

            # Bound keys for constraints
            bkc = [mosek.boundkey.fx]
            # Bound values for constraints
            blc = [1]
            buc = [1]

            numvar = 1
            num_added_cuts = 0
            # numcon = len(bkc)
            numcon = 1 + n + comb(n, 3) + comb(n, 2)
            if add_3dicycle_iteratively:
                numcon -= comb(n, 3)
            if (added_constraints):
                # print ("Nb of added cuts", np.sum([len(e) for e in added_constraints]))
                num_added_cuts = np.sum([len(e)
                                        for e in added_constraints.values()])
                numcon += num_added_cuts
                # print ("Total number of constraints", numcon)
            numcon = int(numcon)
            BARVARDIM = [size_x]

            # Append 'numvar' variables.
            # The variables will initially be fixed at zero (x=0).
            task.appendvars(numvar)

            # Append 'numcon' empty constraints.
            # The constraints will initially have no bounds.
            task.appendcons(numcon)

            # Append matrix variables of sizes in 'BARVARDIM'.
            # The variables will initially be fixed at zero.
            task.appendbarvars(BARVARDIM)

            # Below is the sparse representation of the A
            # matrix stored by row.

            # Alpha
            asub = [[0]]
            aval = [[-1.0]]

            barci = []
            barcj = []
            barcval = []

            # Input row i of A
            # Constraints where alpha appears
            nb_ctes_alpha = n
            for i in range(nb_ctes_alpha):
                task.putarow(i + 1,                  # Constraint (row) index.
                             asub[0],
                             # Column index of non-zeros in constraint i.
                             aval[0])            # Non-zero values of row i.

            symc = task.appendsparsesymmat(BARVARDIM[0],
                                           barci,
                                           barcj,
                                           barcval)
            task.putbarcj(0, [symc], [1.0])

            # X[0,0] = 1
            syma = task.appendsparsesymmat(BARVARDIM[0],
                                           [0],
                                           [0],
                                           [1])
            task.putbaraij(0, 0, [syma], [1.0])
            task.putconbound(0, mosek.boundkey.fx, 1.0, 1.0)

            ind_ct = 1

            # Matrix C^v for every vertex v
            for v in V:
                bkc.append(mosek.boundkey.up)
                blc.append(inf)
                buc.append(0)
                # C = make_C(G,v)
                # ind_i, ind_j, val = write_sparse_matrix(C)
                val = val_v[v - 1]
                barai = ind_i_v[v - 1]
                baraj = ind_j_v[v - 1]
                baraval = val_v[v - 1]
                syma = task.appendsparsesymmat(BARVARDIM[0],
                                               barai,
                                               baraj,
                                               baraval)
                task.putbaraij(ind_ct, 0, [syma], [1.0])
                task.putconbound(ind_ct, mosek.boundkey.up, inf, 0.0)
                ind_ct += 1

            # Diag (X) = x
            for i in range(size_x - 1):
                bkc.append(mosek.boundkey.fx)
                blc.append(0)
                buc.append(0)
                barai = [i + 1, i + 1]
                baraj = [0, i + 1]
                baraval = [-0.5, 1]
                syma = task.appendsparsesymmat(BARVARDIM[0],
                                               barai,
                                               baraj,
                                               baraval)
                task.putbaraij(ind_ct, 0, [syma], [1.0])
                task.putconbound(ind_ct, mosek.boundkey.fx, 0.0, 0.0)
                ind_ct += 1

            if not add_3dicycle_iteratively:
                # Matrix D^{ijk} for i<j<K
                for i in range(n - 2):
                    for j in range(i + 1, n - 1):
                        for k in range(j + 1, n):
                            bkc.append(mosek.boundkey.fx)
                            blc.append(0)
                            buc.append(0)
                            ind_i, ind_j, val = make_sparse_D(n, i, j, k)
                            barai = ind_i
                            baraj = ind_j
                            baraval = val
                            syma = task.appendsparsesymmat(BARVARDIM[0],
                                                           barai,
                                                           baraj,
                                                           baraval)
                            task.putbaraij(ind_ct, 0, [syma], [1.0])
                            task.putconbound(
                                ind_ct, mosek.boundkey.fx, 0.0, 0.0)
                            ind_ct += 1

            if added_constraints:

                # 3-dicycle cuts
                if ("3dicycle" in added_constraints.keys()):

                    for e in added_constraints["3dicycle"]:
                        [i, j, k] = e
                        ind_i, ind_j, val = make_sparse_D(n, i, j, k)
                        barai = ind_i
                        baraj = ind_j
                        baraval = val
                        syma = task.appendsparsesymmat(BARVARDIM[0],
                                                       barai,
                                                       baraj,
                                                       baraval)
                        task.putbaraij(ind_ct, 0, [syma], [1.0])
                        task.putconbound(ind_ct, mosek.boundkey.fx, 0.0, 0.0)
                        ind_ct += 1

                # Adding violated triangular cuts
                if ("triangle1" in added_constraints.keys()):

                    # Inequality 1
                    for e in added_constraints["triangle1"]:
                        [ij, kl] = e
                        bkc.append(mosek.boundkey.lo)
                        blc.append(0)
                        buc.append(inf)
                        barai = [max(ij, kl)]
                        baraj = [min(ij, kl)]
                        baraval = [1]
                        syma = task.appendsparsesymmat(BARVARDIM[0],
                                                       barai,
                                                       baraj,
                                                       baraval)
                        task.putbaraij(ind_ct, 0, [syma], [-1.0])
                        task.putconbound(ind_ct, mosek.boundkey.up, inf, 0.0)
                        ind_ct += 1

                    # Inequality 2.a
                    for e in added_constraints["triangle2a"]:
                        [ij, kl] = e
                        bkc.append(mosek.boundkey.up)
                        blc.append(inf)
                        buc.append(0)
                        barai = [max(ij, kl), ij]
                        baraj = [min(ij, kl), ij]
                        baraval = [0.5, -1]
                        syma = task.appendsparsesymmat(BARVARDIM[0],
                                                       barai,
                                                       baraj,
                                                       baraval)
                        task.putbaraij(ind_ct, 0, [syma], [1.0])
                        task.putconbound(ind_ct, mosek.boundkey.up, inf, 0.0)
                        ind_ct += 1

                    # Inequality 2.b
                    for e in added_constraints["triangle2b"]:
                        [ij, kl] = e
                        bkc.append(mosek.boundkey.up)
                        blc.append(inf)
                        buc.append(0)
                        barai = ([max(ij, kl), kl])
                        baraj = ([min(ij, kl), kl])
                        baraval = ([0.5, -1])
                        syma = task.appendsparsesymmat(BARVARDIM[0],
                                                       barai,
                                                       baraj,
                                                       baraval)
                        task.putbaraij(ind_ct, 0, [syma], [1.0])
                        task.putconbound(ind_ct, mosek.boundkey.up, inf, 0.0)
                        ind_ct += 1

                    # Inequality 3
                    for e in added_constraints["triangle3"]:
                        [ij, kl] = e
                        bkc.append(mosek.boundkey.up)
                        blc.append(inf)
                        buc.append(0)
                        barai = ([ij, kl, max(ij, kl), 0])
                        baraj = ([ij, kl, min(ij, kl), 0])
                        baraval = ([1, 1, -0.5, -1])
                        syma = task.appendsparsesymmat(BARVARDIM[0],
                                                       barai,
                                                       baraj,
                                                       baraval)
                        task.putbaraij(ind_ct, 0, [syma], [1.0])
                        task.putconbound(ind_ct, mosek.boundkey.up, inf, 0.0)
                        ind_ct += 1

                    # Inequality 4.a
                    for e in added_constraints["triangle4a"]:
                        [ij, kl, uv] = e
                        bkc.append(mosek.boundkey.up)
                        blc.append(inf)
                        buc.append(0)
                        barai = ([max(ij, kl), max(uv, kl), kl, max(uv, ij)])
                        baraj = ([min(ij, kl), min(uv, kl), kl, min(uv, ij)])
                        baraval = ([0.5, 0.5, -1, -0.5])
                        syma = task.appendsparsesymmat(BARVARDIM[0],
                                                       barai,
                                                       baraj,
                                                       baraval)
                        task.putbaraij(ind_ct, 0, [syma], [1.0])
                        task.putconbound(ind_ct, mosek.boundkey.up, inf, 0.0)
                        ind_ct += 1

                    # Inequality 4.b
                    for e in added_constraints["triangle4b"]:
                        [ij, kl, uv] = e
                        bkc.append(mosek.boundkey.up)
                        blc.append(inf)
                        buc.append(0)
                        barai = ([max(ij, kl), max(uv, ij), ij, max(uv, kl)])
                        baraj = ([min(ij, kl), min(uv, ij), ij, min(uv, kl)])
                        baraval = ([0.5, 0.5, -1, -0.5])
                        syma = task.appendsparsesymmat(BARVARDIM[0],
                                                       barai,
                                                       baraj,
                                                       baraval)
                        task.putbaraij(ind_ct, 0, [syma], [1.0])
                        task.putconbound(ind_ct, mosek.boundkey.up, inf, 0.0)
                        ind_ct += 1

                    # Inequality 5
                    for e in added_constraints["triangle5"]:
                        [ij, kl, uv] = e
                        barai = ([max(ij, kl), max(uv, ij),
                                 max(uv, kl), ij, kl, uv, 0])
                        baraj = ([min(ij, kl), min(uv, ij),
                                 min(uv, kl), ij, kl, uv, 0])
                        baraval = ([0.5, 0.5, 0.5, -1, -1, -1, 1])
                        syma = task.appendsparsesymmat(BARVARDIM[0],
                                                       barai,
                                                       baraj,
                                                       baraval)
                        task.putbaraij(ind_ct, 0, [syma], [-1.0])
                        task.putconbound(ind_ct, mosek.boundkey.up, inf, 0.0)
                        ind_ct += 1

                # Linear cuts
                if ("lin3d1a" in added_constraints.keys()):

                    for e in added_constraints["lin3d1a"]:
                        [ij, ik, jk, lm] = e
                        barai = [max(ij, lm), max(jk, lm), max(ik, lm)]
                        baraj = [min(ij, lm), min(jk, lm), min(ik, lm)]
                        baraval = [0.5, 0.5, -0.5]
                        syma = task.appendsparsesymmat(BARVARDIM[0],
                                                       barai,
                                                       baraj,
                                                       baraval)
                        task.putbaraij(ind_ct, 0, [syma], [-1.0])
                        task.putconbound(ind_ct, mosek.boundkey.up, inf, 0.0)
                        ind_ct += 1

                    for e in added_constraints["lin3d1b"]:
                        [ij, ik, jk, lm] = e
                        barai = [max(ij, lm), max(jk, lm), max(ik, lm), lm]
                        baraj = [min(ij, lm), min(jk, lm), min(ik, lm), 0]
                        baraval = [0.5, 0.5, -0.5, -0.5]
                        syma = task.appendsparsesymmat(BARVARDIM[0],
                                                       barai,
                                                       baraj,
                                                       baraval)
                        task.putbaraij(ind_ct, 0, [syma], [1.0])
                        task.putconbound(ind_ct, mosek.boundkey.up, inf, 0.0)
                        ind_ct += 1

                    for e in added_constraints["lin3d2a"]:
                        [ij, ik, jk, lm] = e
                        barai = [
                            ij, jk, ik, max(
                                ij, lm), max(
                                jk, lm), max(
                                ik, lm)]
                        baraj = [
                            0, 0, 0, min(
                                ij, lm), min(
                                jk, lm), min(
                                ik, lm)]
                        baraval = [0.5, 0.5, -0.5, -0.5, -0.5, 0.5]
                        syma = task.appendsparsesymmat(BARVARDIM[0],
                                                       barai,
                                                       baraj,
                                                       baraval)
                        task.putbaraij(ind_ct, 0, [syma], [-1.0])
                        task.putconbound(ind_ct, mosek.boundkey.up, inf, 0.0)
                        ind_ct += 1

                    for e in added_constraints["lin3d2b"]:
                        [ij, ik, jk, lm] = e
                        barai = [
                            ij, jk, ik, max(
                                ij, lm), max(
                                jk, lm), max(
                                ik, lm), lm]
                        baraj = [
                            0, 0, 0, min(
                                ij, lm), min(
                                jk, lm), min(
                                ik, lm), 0]
                        baraval = [0.5, 0.5, -0.5, -0.5, -0.5, 0.5, 0.5]
                        syma = task.appendsparsesymmat(BARVARDIM[0],
                                                       barai,
                                                       baraj,
                                                       baraval)
                        task.putbaraij(ind_ct, 0, [syma], [1.0])
                        task.putconbound(ind_ct, mosek.boundkey.up, inf, 1.0)
                        ind_ct += 1

                    # New cuts

                if new_cuts:

                    for cut_type in new_cuts.keys():

                        if cut_type not in added_constraints.keys():
                            continue

                        for e in added_constraints[cut_type]:
                            [i, j, k, l] = e
                            cut = new_cuts[cut_type]

                            barai = []
                            baraj = []
                            baraval = []

                            corr_ind = {"i": i, "j": j, "k": k, "l": l}
                            for ind in range(len(cut["ind_1"])):
                                i1 = corr_ind[cut["ind_1"][ind]]
                                i2 = corr_ind[cut["ind_2"][ind]]
                                i3 = corr_ind[cut["ind_3"][ind]]
                                i4 = corr_ind[cut["ind_4"][ind]]
                                if (i1 >= i2 or i3 >= i4):
                                    print("Error in the tested cuts")
                                    return 0
                                val = cut["val"][ind]

                                i1i2 = linInd(i1, i2, n)
                                i3i4 = linInd(i3, i4, n)

                                barai.append(max(i1i2, i3i4))
                                baraj.append(min(i1i2, i3i4))

                                if (i1i2 == i3i4):
                                    baraval.append(val)
                                else:
                                    baraval.append(0.5 * val)

                            syma = task.appendsparsesymmat(BARVARDIM[0],
                                                           barai,
                                                           baraj,
                                                           baraval)
                            task.putbaraij(ind_ct, 0, [syma], [1.0])
                            task.putconbound(
                                ind_ct, mosek.boundkey.up, inf, cut["right_hand_side"])
                            ind_ct += 1

            for j in range(numvar):
                # Set the bounds on variable j
                task.putvarbound(j, mosek.boundkey.fr, -inf, +inf)

            # Set the linear term c_0 in the objective.
            task.putcj(0, 1.0)

            # Input the objective sense (minimize/maximize)
            task.putobjsense(mosek.objsense.minimize)
            # task.writedata("test.ptf")

            T0 = time.time()

            # Solve the problem and print summary
            task.optimize()
            task.solutionsummary(mosek.streamtype.msg)

            # Get status information about the solution
            solsta = task.getsolsta(mosek.soltype.itr)

            if (solsta == mosek.solsta.optimal):
                xx = [0.] * numvar
                task.getxx(mosek.soltype.itr, xx)

                lenbarvar = BARVARDIM[0] * (BARVARDIM[0] + 1) / 2
                barx = [0.] * int(lenbarvar)
                task.getbarxj(mosek.soltype.itr, 0, barx)
                tm = time.time() - T0

                if verbose:
                    print("Optimal solution:\nalpha=%s\nbarx=%s" % (xx, barx))
                    print("Optimal value:\nalpha=%s" % (xx))
                    X = shape_list_into_matrix(barx, size_x)
                    print("Optimal solution:\nX_bar=", X)

                ind_beginning = n + size_x
                if not add_3dicycle_iteratively:
                    ind_beginning += comb(n, 3)
                dualValues = [0.] * num_added_cuts
                task.getyslice(
                    mosek.soltype.itr,
                    ind_beginning,
                    numcon,
                    dualValues)

                return (barx, xx, numcon, tm, dualValues)

            elif (solsta == mosek.solsta.dual_infeas_cer or
                  solsta == mosek.solsta.prim_infeas_cer):
                print("Primal or dual infeasibility certificate found.\n")
            elif solsta == mosek.solsta.unknown:
                print("Unknown solution status")
            else:
                print("Other solution status")


# Computes CW, violated cuts, and UB
def mincutwidth(
        G,
        C_v_matrices,
        out_file=None,
        heuristic=False,
        improvement_min=-1,
        current_bound=-1,
        verbose=0,
        added_constraints=None,
        nb_new_added_constraints=None,
        add_3dicycle_iteratively=True,
        blocks_cuts=None,
        iter_counter=1,
        new_cuts=None):

    n = len(G.nodes)
    size_x = comb(n, 2) + 1
    if verbose:
        print("n = ", n)
        print("Size of X: ", size_x)

    # Computes SDP relaxation, returns optimal solution, value, and time
    barx, xx, numcon, tm, dualValues = sdp_mincutwidth(G, C_v_matrices, added_constraints=added_constraints,
                                                       add_3dicycle_iteratively=add_3dicycle_iteratively, new_cuts=new_cuts)

    # Computes improvement: if it is below the threshold, goes on the next set
    # of cuts to add
    improvement = xx[0] - current_bound
    if improvement < improvement_min:
        if blocks_cuts:
            if blocks_cuts == [1]:
                blocks_cuts == [1, 2]
            elif blocks_cuts == [1, 2]:
                blocks_cuts == [1, 2, 4, 5]
            elif blocks_cuts == [1, 2, 4, 5]:
                blocks_cuts = None

    violated_cuts = dict()
    time_separation_cut = 0

    # print ("Time : ", tm)

    # Computing violated cuts
    violated_cuts = None
    if (out_file):
        out_file.write("%f, %f," % (xx[0], tm))
        # out_file.write("%f," %(xx[0]))
    if (blocks_cuts):
        violated_cuts, time_separation_cut = separate_cuts_simulated_annealing(
            barx, n, blocks=blocks_cuts, max_length=nb_new_added_constraints, verbose=verbose, iter_counter=iter_counter, new_cuts=new_cuts)

    # Computing upper bound with heuristic
    if heuristic:
        time_init = time.time()
        if verbose:
            print('\nComputing upper bound')
        upper_bound, init_bound = local_search_simulated_annealing(
            G, barx, n, verbose=verbose)
        if verbose:
            print("Initial upper bound:", init_bound)
        print("Upper bound:", upper_bound)
        time_sort = time.time() - time_init
        print("Time UB: ", time_sort)

        if (out_file):
            out_file.write("%i, %f,  " % (upper_bound, time_sort))

    return (xx, dualValues, violated_cuts, tm, time_separation_cut)


# When iter_max=None: goes on until all cuts are fulfilled
def sdp_with_cuts(
        G,
        iter_max,
        improvement_min=-1,
        out_file=None,
        verbose=0,
        blocks_cuts=[
            1,
            2,
            4,
            5],
    nb_new_added_constraints=500,
    add_easy_cuts_first=True,
    remove_constraints_iteration=True,
    heuristic=False,
        new_cuts=None):

    time_init = time.time()
    total_tm_sdp = 0

    n = len(G.nodes)
    size_x = comb(n, 2) + 1
    if verbose:
        print("n = ", n)
        print("Size of X: ", size_x)

    if 1 in blocks_cuts:
        add_3dicycle_iteratively = True
    else:
        add_3dicycle_iteratively = False

    # Adding only 3 dicycle equations on the first iteration
    if add_easy_cuts_first:
        blocks_cuts_init = [1]
    else:
        blocks_cuts_init = blocks_cuts

    # Making the cutwidth matrices C_v for all iterations
    # ie the matrices C_v such that <C_v, X> = CW(v)
    ind_i_v = []
    ind_j_v = []
    val_v = []
    for v in G.nodes():
        ind_i, ind_j, val = make_sparse_C(G, v)
        ind_i_v.append(ind_i)
        ind_j_v.append(ind_j)
        val_v.append(val)
        if verbose == 2:
            print(ind_i, ind_j, val)

    C_v_matrices = {"ind_i": ind_i_v, "ind_j": ind_j_v, "val": val_v}

    # Computing initial SDP relaxation + getting most violated cuts

    # Computes SDP relaxation, returns optimal solution, value, and time
    barx, xx, numcon, tm, dualValues = sdp_mincutwidth(
        G, C_v_matrices, added_constraints=None, add_3dicycle_iteratively=add_3dicycle_iteratively, new_cuts=new_cuts)
    if verbose:
        print("Time : ", tm)

    current_bound = xx[0]

    violated_cuts = dict()
   # Computing violated cuts
    if (out_file):
        out_file.write("%f, %f," % (xx[0], tm))
    if (blocks_cuts_init):
        violated_cuts, time_separation_cut = separate_cuts_simulated_annealing(
            barx, n, blocks=blocks_cuts_init, max_length=nb_new_added_constraints, verbose=verbose, iter_counter=1, new_cuts=new_cuts)
        total_tm_sa = time_separation_cut

    if verbose:
        print("\n Violated cuts: ")
        len_cut = [len(e) for e in violated_cuts.values()]
        print(dict(zip(violated_cuts.keys(), len_cut)))

    # Next iterations: adding cuts and computing SDP relaxations

    # Parameters
    improvement = np.inf
    iter = 0
    out_file_iter = None

    # Defining the continuing criteria (stopping when iter=iter_max OR when
    # the number of constraints is too big for Mosek)
    if iter_max:
        continue_criteria = (iter < iter_max and len(violated_cuts) < 35000)

    else:
        new_violated_cuts = []
        continue_criteria = (len(new_violated_cuts) > 0 and (
            improvement > improvement_min and len(violated_cuts) < 35000))

    while continue_criteria:

        if verbose:
            print("\nIter ", iter + 1)

        # Adding only 3 dicycle and triangle cuts for iterations 3,4

        if add_easy_cuts_first and (iter in [1, 2]):
            blocks_cuts_iter = [1, 2]

        else:
            blocks_cuts_iter = blocks_cuts

        if blocks_cuts == [1]:
            blocks_cuts_iter = blocks_cuts

        # Computes SDP relaxation, returns optimal solution, value, and time
        barx, xx, numcon, tm_sdp, dualValues = sdp_mincutwidth(
            G, C_v_matrices, added_constraints=violated_cuts, add_3dicycle_iteratively=add_3dicycle_iteratively, new_cuts=new_cuts)
        total_tm_sdp += tm_sdp


        # Computes improvement: if it is below the threshold, goes on the next
        # set of cuts to add
        improvement = xx[0] - current_bound

        if improvement < improvement_min:

            if iter == 1 or iter == 3:
                iter += 1
                print("No improvement, moving to next set of cuts")
            if iter > 4:
                iter = iter_max - 1

            if blocks_cuts_iter:
                if blocks_cuts_iter == [1]:
                    blocks_cuts_iter == [1, 2]
                elif blocks_cuts_iter == [1, 2]:
                    blocks_cuts_iter == [1, 2, 4, 5]
                elif blocks_cuts_iter == [1, 2, 4, 5]:
                    blocks_cuts_iter = []

        
        # If it is the last iteration:
        #  - Computing the upper bound from the last SDP relaxation solution with a heuristic (if specified)
        #  - No need to compute the violated cuts
        if (iter == iter_max - 1):
            blocks_cuts_iter = []
            out_file_iter = out_file

        current_bound = xx[0]

        # If it is not the last iteration, we remove the least used cuts and
        # compute the ones to add
        if (iter < iter_max - 1):

            if remove_constraints_iteration:

                if verbose == 1:
                    print("\n Cuts before removal: ")
                    len_cut = [len(e) for e in violated_cuts.values()]
                    print(dict(zip(violated_cuts.keys(), len_cut)))

                # Removing cuts with low dual value
                remove_constraints(violated_cuts, dualValues)

                if verbose == 2:
                    print("\n Cuts after removal: ")
                    len_cut = [len(e) for e in violated_cuts.values()]
                    print(dict(zip(violated_cuts.keys(), len_cut)))

            # Computing violated cuts
            if (blocks_cuts):
                new_violated_cuts, time_separation_cut = separate_cuts_simulated_annealing(
                    barx, n, blocks=blocks_cuts_iter, max_length=nb_new_added_constraints, verbose=verbose, iter_counter=iter + 1, new_cuts=new_cuts)
                total_tm_sa += time_separation_cut

            # Adding the new cuts to the set
            if new_violated_cuts:
                add_cuts(violated_cuts, new_violated_cuts)
                if verbose == 2:
                    print("\n New violated cuts ")
                    len_cut = [len(e) for e in new_violated_cuts.values()]
                    print(dict(zip(new_violated_cuts.keys(), len_cut)))

        # Checking if the stopping criteria is met
        iter += 1
        if iter_max:
            continue_criteria = (
                iter < iter_max and len(violated_cuts) < 44000)
        else:
            continue_criteria = (
                improvement > improvement_min and len(violated_cuts) < 40000)

    if (out_file_iter):
        out_file_iter.write("%f, " % (xx[0]))

    # Computing upper bound with heuristic
    if heuristic:
        time_init_UB = time.time()
        if verbose:
            print('\nComputing upper bound')
        upper_bound, init_bound = local_search_simulated_annealing(
            G, barx, n, verbose=verbose)
        # if verbose:
        print("Initial upper bound:", init_bound)
        print("Upper bound:", upper_bound)
        time_UB = time.time() - time_init_UB
        print("Time UB: ", time_UB)
        
        if (out_file):
            out_file.write("%i, %f,  " % (upper_bound, time_UB))

    time_total = time.time() - time_init
    print("Lower Bound: ", xx[0])
    print("Total time LB: ", time_total)
    print(" Time SDPs :  ", total_tm_sdp)
    print(" Time separating cuts :  ", total_tm_sa)
    print("Gap: ", time_total - total_tm_sa - total_tm_sdp, "\n")

    if out_file:
        out_file.write("%f, %f, %f," % (time_total, total_tm_sdp, total_tm_sa))

        if violated_cuts:
            nb_cuts = sum([len(e) for e in violated_cuts.values()])
            out_file.write("%i," % (nb_cuts))

    return (iter - 1)


==> anc/minCutWidth_UB.py <==
# --------------------------------------------------------------------------
#   Copyright (C) 2023 Diane Puges <diane.puges@aau.at>
#
#   This program is the implementation of the algorithm presented in:
#   Elisabeth Gaar, Diane Puges, Angelika Wiegele: 
#   "Strong SDP based bounds on the cutwidth of a graph" available at arXiv.
#
#   This program is free software: you can redistribute it and/or modify
#   it under the terms of the GNU General Public License as published by
#   the Free Software Foundation, either version 3 of the License, or
#   (at your option) any later version.
#   This program is distributed in the hope that it will be useful,
#   but WITHOUT ANY WARRANTY; without even the implied warranty of
#   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
#   GNU General Public License for more details.
#   You should have received a copy of the GNU General Public License
#   along with this program. If not, see https://www.gnu.org/licenses/.
# ==========================================================================


# Computing a feasible solution of the MCP from the solution of the SDP
# relaxation

from minCutWidth_cuts import *
from copy import deepcopy


# --------------------------------- Initial solution ------------------

# From a vector x solution of the SDP relaxation, performs a heuristic in
# order to find a feasible solution form it
def sort_into_feasible_solution(x, n):
    befores = sum_vertices_before(x, n)
    x_binary = make_x_from_order_list(befores)
    return (x_binary)

# --------------------------------- Computing a neighborhood ---------


# Takes a feasible solution x, and returns a vector x with vertices i and
# j swapped
def swap_vertices(x, n, i, j, verbose=False):

    if verbose:
        print("Swapping vertices")

    x_neighbour = deepcopy(x)
    i, j = sorted((i, j))
    ij = linInd(i, j, n) - 1
    if verbose:
        print("i,j,ij: ", i, j, ij)

    x_neighbour[ij] = 1 - x_neighbour[ij]
    for k in range(n):
        if (k == i or k == j):
            continue
        if k > i:
            ik = linInd(i, k, n) - 1
            x_ik = x_neighbour[ik]
        else:
            ki = linInd(k, i, n) - 1
            x_ik = 1 - x_neighbour[ki]
        if k > j:
            jk = linInd(j, k, n) - 1
            x_jk = x_neighbour[jk]
        else:
            kj = linInd(k, j, n) - 1
            x_jk = 1 - x_neighbour[kj]

        if (x_ik == 1 - x_jk):  # k between i and j

            if verbose:
                print("k, x_ik, x_jk", k, x_ik, x_jk)

            if k > i:
                if k > j:
                    (x_neighbour[ik], x_neighbour[jk]) = (
                        x_neighbour[jk], x_neighbour[ik])
                else:
                    (x_neighbour[ik], x_neighbour[kj]) = (
                        1 - x_neighbour[kj], 1 - x_neighbour[ik])
            else:
                if k > j:
                    (x_neighbour[ki], x_neighbour[jk]) = (
                        1 - x_neighbour[jk], 1 - x_neighbour[ki])
                else:
                    (x_neighbour[ki], x_neighbour[kj]) = (
                        x_neighbour[kj], x_neighbour[ki])

    return (x_neighbour)


# Takes a feasible solution x, and returns a vector x with vertex i moved
# to position pi[j] (i<j)
def move_vertex_to_position(x, n, i, j):

    x_neighbour = deepcopy(x)

    if i < j:
        ij = linInd(i, j, n) - 1
        x_neighbour[ij] = 1 - x_neighbour[ij]
        # print ("i,j,ij", i,j,ij)

        for k in range(i):

            ki = linInd(k, i, n) - 1
            kj = linInd(k, j, n) - 1

            if (x[ki] == 1 - x[kj]):
                # print (k)
                x_neighbour[ki] = 1 - x_neighbour[ij]
                # print ("ki= ", x_neighbour[ki])

        for k in range(i + 1, j):

            ik = linInd(i, k, n) - 1
            kj = linInd(k, j, n) - 1

            if (x[ik] == x[kj]):
                # print (k)
                x_neighbour[ik] = x_neighbour[ij]
                # print ("ik= ", x_neighbour[ik])

        for k in range(j + 1, n):

            ik = linInd(i, k, n) - 1
            jk = linInd(j, k, n) - 1

            if (x[ik] == 1 - x[jk]):
                x_neighbour[ik] = x_neighbour[ij]
                # print ("ik= ", x_neighbour[ik])

    else:

        ji = linInd(j, i, n) - 1
        x_neighbour[ji] = 1 - x_neighbour[ji]

        for k in range(j):

            ki = linInd(k, i, n) - 1
            kj = linInd(k, j, n) - 1

            if (x[ki] == 1 - x[kj]):
                x_neighbour[ki] = x_neighbour[ji]

        for k in range(j + 1, i):

            ki = linInd(k, i, n) - 1
            jk = linInd(j, k, n) - 1

            if (x[ki] == x[jk]):
                x_neighbour[ki] = x_neighbour[ji]

        for k in range(i + 1, n):

            ik = linInd(i, k, n) - 1
            jk = linInd(j, k, n) - 1

            if (x[ik] == 1 - x[jk]):
                x_neighbour[ik] = 1 - x_neighbour[ji]

    # print ("Neighbour : ", x_neighbour)
    return (x_neighbour)


# From a feasible solution vector x, gives a "neighbouring" solution x_neighbour
# i.e. with 2 randomly chosen vertices i and j swapped
def get_random_neighbour(x, n, visited_x):

    already_seen = True

    while already_seen:

        i = np.random.randint(n)
        j = np.random.randint(n)
        while (i == j):
            j = np.random.randint(n)

        which_change = random.random()

        # Swap vertices i and j
        if which_change < 0.5:
            x_neighbour = swap_vertices(x, n, i, j)

            if not is_x_feasible(x_neighbour, n, verbose=False):
                print(" Neighbour swap_vertices not feasible!!! ")

        # Put vertex i in position of the vertex j
        else:
            x_neighbour = move_vertex_to_position(x, n, i, j)

            if not is_x_feasible(x_neighbour, n):
                print(" Neighbour move_vertex not feasible!!! ")

        x_neighbour_hash = hash_bin_vector_x(x_neighbour)
        already_seen = (x_neighbour_hash in visited_x)

    visited_x.append(x_neighbour_hash)

    return x_neighbour


# Computing the cutwidth of the current (feasible) solution
# Input : graph G, feasible vector x, order n
def get_price_solution_CW(G, x, n):

    E = list(G.edges())
    V = list(G.nodes())
    CW = 0
    for v in V:
        # print ("\n", v)
        CW_v = 0
        for edge in E:
            (u, w) = sorted(edge)
            if u < v:
                uv = linInd(u - 1, v - 1, n) - 1
                x_uv = x[uv]
            else:
                vu = linInd(v - 1, u - 1, n) - 1
                x_uv = 1 - x[vu]

            if v < w:
                vw = linInd(v - 1, w - 1, n) - 1
                x_vw = x[vw]
            else:
                wv = linInd(w - 1, v - 1, n) - 1
                x_vw = 1 - x[wv]

            if (u != v and w != v):
                CW_v += x_uv * x_vw + (1 - x_vw) * (1 - x_uv)
            elif (u == v):
                CW_v += x_vw
            elif (v == w):
                CW_v += 1 - x_uv
        # print ("CW(%s) = %s" %(int(v),int(CW_v)))
        CW = max(CW, CW_v)
    return (CW)


# --------------------------------- Full algorithm -------------------


# Input : graph G, solution vector of the SDP relaxation barx, order n
def local_search_simulated_annealing(G, barx, n, verbose=0):

    size_x = comb(n, 2)
    x = barx[1:size_x + 1]

    ## Parameters ##

    # Maximum number of iterations in total (to ensure ending)
    NB_ITER_MAX = comb(n, 2)
    # Max number of iterations without change (stopping criteria)
    # MAX_LEN_PLATEAU = comb(n,2)
    MAX_LEN_PLATEAU = 5 * n

    # Initial temperature
    T_init = 0.25

    # factor to decrease temperature, < 1, (0.6)
    ft = 0.99

    if verbose:
        print("Temperature init: ", T_init)

    # Initial solution
    solution_init = sort_into_feasible_solution(x, n)
    if verbose:
        print("Initial solution : ", best_x)

    if not is_x_feasible(solution_init, n):
        print("Error: Initial solution not feasible!!!")
        return (-np.inf, -np.inf)

    CW_init = get_price_solution_CW(G, solution_init, n)
    current_CW, current_x = CW_init, solution_init
    best_x, best_CW = current_x, current_CW
    visited_x = []

    if verbose:
        order = get_ordering_from_x(current_x, n)
        print(order)

    if (verbose):
        print("Initial bound : ", current_CW)

    improved = False
    T = T_init
    iter = 0
    len_plateau = 0

    while (len_plateau < MAX_LEN_PLATEAU and iter < NB_ITER_MAX):

        if (verbose):
            print("\nIteration ", iter)
            print("Number of iterations without improvement: ", len_plateau)
            # print ("Current x: ", current_x)
            print("Current CW: ", current_CW)
            # print ( "Visited x: ", visited_x)

        x_neighbour = get_random_neighbour(solution_init, n, visited_x)
        if verbose:
            print("\n Neighbour: ", x_neighbour)
            order = get_ordering_from_x(x_neighbour, n)
            print(order)
        CW_neighbour = get_price_solution_CW(G, x_neighbour, n)
        delta_CW = CW_neighbour - current_CW

        if (verbose == 2):
            print("CW_neighbour: ", CW_neighbour)

        accept = False
        if delta_CW > 0:  # accept worse sol with certain probability if it is not too worse
            dT = delta_CW / T
            # method by Kirkpatrick et al.
            if dT <= 5 and random.random() < np.exp(-dT):
                accept = True
                T *= ft
                if verbose:
                    print("Change accepted although worse")
                    print(delta_CW, np.exp(-dT))
        else:
            accept = True
            # len_plateau=0

        len_plateau += 1

        if accept:
            current_x, current_CW = x_neighbour, CW_neighbour
            if (current_CW < best_CW):
                best_x, best_CW = current_x, current_CW
                len_plateau = 0
                improved = True
                if verbose:
                    print("New best Cutwidth : ", best_CW)

        if not improved:
            if (verbose == 2):
                order = get_ordering_from_x(current_x, n)
                print("Initial solution : ", current_x)
                print("New ordering : ", order)
                print("New current solution : ", current_x)
                print("New current bound : ", current_CW)

        iter += 1

    if verbose:
        print("Best solution : ", best_x)
        order = get_ordering_from_x(best_x, n)
        print("Best ordering : ", order)
        print("Upper bound : ", best_CW)

    return (best_CW, CW_init)


==> anc/minCutWidth_cuts.py <==
# --------------------------------------------------------------------------
#   Copyright (C) 2023 Diane Puges <diane.puges@aau.at>
#
#   This program is the implementation of the algorithm presented in:
#   Elisabeth Gaar, Diane Puges, Angelika Wiegele: 
#   "Strong SDP based bounds on the cutwidth of a graph" available at arXiv.
#
#   This program is free software: you can redistribute it and/or modify
#   it under the terms of the GNU General Public License as published by
#   the Free Software Foundation, either version 3 of the License, or
#   (at your option) any later version.
#   This program is distributed in the hope that it will be useful,
#   but WITHOUT ANY WARRANTY; without even the implied warranty of
#   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
#   GNU General Public License for more details.
#   You should have received a copy of the GNU General Public License
#   along with this program. If not, see https://www.gnu.org/licenses/.
# ==========================================================================



# Computing, checking and adding cuts for the MCP

from minCutWidth_tools import *
import time
from statistics import mean
from copy import deepcopy
from bisect import bisect_left, insort



class KeyWrapper:
    def __init__(self, iterable, key):
        self.it = iterable
        self.key = key

    def __getitem__(self, i):
        return self.key(self.it[i])

    def __len__(self):
        return len(self.it)


# From the number of the blocks
# Returns a list of the cuts to be added
def get_cuts_from_blocks(blocks):
    cuts = []
    if 1 in blocks:
        cuts.append("3dicycle")
    if 2 in blocks:
        cuts.extend(["triangle1", "triangle2a", "triangle2b",
                    "triangle3", "triangle4a", "triangle4b", "triangle5"])
    if 3 in blocks:
        cuts.extend(["LOsquared1"])
        # cuts.extend(["LOsquared1","LOsquared2"])
    if 4 in blocks:
        cuts.extend(["lin3d1a", "lin3d1b", "lin3d2a", "lin3d2b"])
    if 5 in blocks:
        cuts.extend(["82+E13"])
    return cuts


# ---------------------------------------------------- Getting cuts from a


# Reads the cuts file and returns the cuts in the form of a list of dicts
def read_cuts(name_file="cuts.ieq", verbose=0):

    # List of cuts
    # 1 cut --> 1 sparse matrix represented by a dict with keys "ind_i", "ind_j" and "val" containing the list of nonzero values
    # cuts = []
    cuts = {}
    dict_cut_types = {}

    with open(name_file) as f:
        lines = f.readlines()

    for line in lines[26:]:

        words = line.split()
        # print (words)

        if not words:
            type_cut = "Unknown"
            continue

        if words[0][0] != '(':
            type_cut = line.strip("\n")
            # print (type_cut)
            continue

        if words[0] == '(':
            index = words[1][:-1]
            ind_begin = 2
        else:
            index = words[0][1:-1]
            ind_begin = 1

        # print ("index:", index)

        new_cut = {
            "index_cut": index,
            "type_cut": type_cut,
            "ind_1": [],
            "ind_2": [],
            "ind_3": [],
            "ind_4": [],
            "ind_5": [],
            "ind_6": [],
            "val": [],
            "right_hand_side": 0}
        dict_cut_types[index] = type_cut

        left_hand_side = 1

        for word in words[ind_begin:]:

            if 'x' in word or 'X' in word:

                if 'x' in word:
                    i1, i2, i3, i4 = str(
                        word[-3]), str(word[-2]), str(word[-3]), str(word[-2])
                elif 'X' in word:
                    i1, i2, i3, i4 = str(
                        word[-6]), str(word[-5]), str(word[-3]), str(word[-2])

                new_cut["ind_1"].append(i1)
                new_cut["ind_2"].append(i2)
                new_cut["ind_3"].append(i3)
                new_cut["ind_4"].append(i4)

                coeff = 1
                if "*" in word:
                    coeff = int(word[word.index("*") - 1])

                if (word.lower().startswith('x') or word.startswith(
                        '+') or word.startswith(str(coeff))):
                    new_cut["val"].append(left_hand_side * coeff)
                elif word.startswith('-'):
                    new_cut["val"].append(-left_hand_side * coeff)
                else:
                    print("Problem reading the file")
                    print(word)
                    return 0

            elif word == "<=":
                left_hand_side = -1

            elif word == "+":
                continue

            else:
                new_cut["right_hand_side"] = -int(word) * left_hand_side

        cuts[index] = new_cut

        if verbose:
            print(line)
            print(new_cut)
            print("\n")

    return (cuts, dict_cut_types)


### ---------------------------------------------------- Simulated annealing for separating cuts ------------------------------------ ###


# Associates a unique number to each list of indices to check efficiently
# if this has already been tested
def hash_function(indices, n):

    if isinstance(indices[0], list):
        flat_list_indices = [ind for sublist in indices for ind in sublist]
    else:
        flat_list_indices = indices
    hash = sum([(flat_list_indices[k] + 1) * (n**k)
               for k in range(len(flat_list_indices))])
    return hash


# Test if the sets of indices are valid (i.e., if not two pairs of indices
# are equal)
def are_candidate_indices_valid(indices):

    valid = True
    ij = set(indices[0][:2])
    jk = set(indices[0][1:3])
    ik = set([indices[0][0], indices[0][2]])
    if len(indices) > 1:
        uv = set(indices[1])
    else:
        uv = -1
    if len(indices) > 2:
        qw = set(indices[2])
    else:
        qw = 0
    if (ij == uv or ij == qw or uv == qw or jk == uv or ik == uv):
        valid = False
    return (valid)


# Generating a random set of valid indices
def get_initial_indices(n, type_cuts):
    indices = list(range(n))
    # One of size 4
    random.shuffle(indices)
    # indices = indices[:nb_indices]
    indices_4 = indices[:4]
    # One of size 2
    random.shuffle(indices)
    indices_2 = indices[:2]
    if "triangle1" in type_cuts:
        # One of size 2
        random.shuffle(indices)
        indices_2_2 = indices[:2]
        indices = [indices_4, indices_2, indices_2_2]
    elif type_cuts == ["3dicycle"]:
        indices = [indices_4]
    else:
        indices = [indices_4, indices_2]
    if not are_candidate_indices_valid(indices):
        indices = get_initial_indices(n, type_cuts)
    return indices


# Returns a "neighbor" set of indices to the current one
def get_neighbor_indices(indices, n, already_seen, iter=0):

    new_indices = deepcopy(indices)
    nb_indices = sum([len(list_indices) for list_indices in indices])

    change_valid = False
    while not (change_valid):

        i1 = random.randint(0, nb_indices - 1)
        if i1 < 4:
            list_indices = 0
        elif i1 < 6:
            list_indices = 1
            i1 = i1 - 4
        else:
            list_indices = 2
            i1 = i1 - 6
        change_valid = True
        new_ind = random.randint(0, n - 1)
        # Not accepting if the index is already in the same sublist
        if (new_ind in new_indices[list_indices]):
            change_valid = False
        if change_valid:
            new_indices[list_indices][i1] = new_ind
            # Cancelling change if 2 sublists are the same (ij=uv or ij=qw or
            # uv=qw or jk=uv or ik=uv )
            change_valid = are_candidate_indices_valid(new_indices)
            if not change_valid:
                new_indices[list_indices][i1] = indices[list_indices][i1]

    new_indices_hash = hash_function(new_indices, n)
    i = bisect_left(already_seen, new_indices_hash)
    if i < len(already_seen) and already_seen[i] == new_indices_hash:
        iter += 1
        get_neighbor_indices(new_indices, n, already_seen, iter)
    else:
        insort(already_seen, new_indices_hash)

    return new_indices


# Computes the violation of a new cut
def compute_violation_new_cut(x, indices, cut, n):

    cut_value = 0

    if len(indices) != 4:
        print(indices)
        print("There should be 4 indices for the new tested cuts!!! ")
        return None

    [i, j, k, l] = indices
    corr_ind = {"i": i, "j": j, "k": k, "l": l}

    for ind in range(len(cut["ind_1"])):
        i1 = corr_ind[cut["ind_1"][ind]]
        i2 = corr_ind[cut["ind_2"][ind]]
        i3 = corr_ind[cut["ind_3"][ind]]
        i4 = corr_ind[cut["ind_4"][ind]]
        if (i1 >= i2 or i3 >= i4):
            print("Error in the tested cuts")
            return 0
        val = cut["val"][ind]

        i1i2 = linInd(i1, i2, n)
        i3i4 = linInd(i3, i4, n)
        i1i2i3i4 = doubleLinInd(i1i2, i3i4, n)
        cut_value += x[i1i2i3i4] * val

    return (cut_value - cut["right_hand_side"])


# Computes the violation of a cut
def compute_violation(x, indices, type_cut, n, new_cuts=None):
    if type_cut == "3dicycle":
        [i, j, k] = sorted(indices[0][:3])
        ij = linInd(i, j, n)
        ik = linInd(i, k, n)
        jk = linInd(j, k, n)
        violation = -np.abs(x[ik] - x[doubleLinInd(ij, ik, n)] -
                            x[doubleLinInd(ik, jk, n)] + x[doubleLinInd(ij, jk, n)])
        relevant_indices = [i, j, k]
    elif type_cut.startswith("triangle"):
        [i, j] = sorted(indices[0][:2])
        [k, l] = sorted(indices[1])
        [u, v] = sorted(indices[2])
        ij = linInd(i, j, n)
        kl = linInd(k, l, n)
        uv = linInd(u, v, n)
        if type_cut == "triangle1":
            violation = x[doubleLinInd(ij, kl, n)]
            relevant_indices = [ij, kl]
        elif type_cut == "triangle2a":
            violation = -x[doubleLinInd(ij, kl, n)] + x[ij]
            relevant_indices = [ij, kl]
        elif type_cut == "triangle2b":
            violation = -x[doubleLinInd(ij, kl, n)] + x[kl]
            relevant_indices = [ij, kl]
        elif type_cut == "triangle3":
            violation = -x[ij] - x[kl] + x[doubleLinInd(ij, kl, n)] + 1
            relevant_indices = [ij, kl]
        elif type_cut == "triangle4a":
            violation = -x[doubleLinInd(ij,
                                        kl,
                                        n)] - x[doubleLinInd(uv,
                                                             kl,
                                                             n)] + x[kl] + x[doubleLinInd(ij,
                                                                                          uv,
                                                                                          n)]
            relevant_indices = [ij, kl, uv]
        elif type_cut == "triangle4b":
            violation = -x[doubleLinInd(ij,
                                        kl,
                                        n)] - x[doubleLinInd(uv,
                                                             ij,
                                                             n)] + x[ij] + x[doubleLinInd(kl,
                                                                                          uv,
                                                                                          n)]
            relevant_indices = [ij, kl, uv]
        elif type_cut == "triangle5":
            violation = -x[ij] - x[kl] - x[uv] + 1 + x[doubleLinInd(
                ij, kl, n)] + x[doubleLinInd(ij, uv, n)] + x[doubleLinInd(uv, kl, n)]
            relevant_indices = [ij, kl, uv]
        else:
            print("Error in cut name: ", type_cut)
    elif type_cut.startswith("LOsquared"):
        [i, j, k] = sorted(indices[0][:3])
        ij = linInd(i, j, n)
        ik = linInd(i, k, n)
        jk = linInd(j, k, n)
        if type_cut == "LOsquared1":
            violation = -x[doubleLinInd(ij, jk, n)] + \
                x[doubleLinInd(ik, jk, n)]
            relevant_indices = [ij, ik, jk]
        elif type_cut == "LOsquared2":
            violation = - \
                x[ik] - x[doubleLinInd(ij, jk, n)] + x[ij] + x[doubleLinInd(ik, jk, n)]
            relevant_indices = [ij, ik, jk]
        else:
            print("Error in cut name: ", type_cut)
    elif type_cut.startswith("lin3d"):
        [i, j, k] = sorted(indices[0][:3])
        [l, m] = sorted(indices[1])
        ij = linInd(i, j, n)
        ik = linInd(i, k, n)
        jk = linInd(j, k, n)
        lm = linInd(l, m, n)
        if type_cut == "lin3d1a":
            violation = x[doubleLinInd(
                ij, lm, n)] + x[doubleLinInd(jk, lm, n)] - x[doubleLinInd(ik, lm, n)]
            relevant_indices = [ij, ik, jk, lm]
        elif type_cut == "lin3d1b":
            violation = x[lm] - x[doubleLinInd(ij,
                                               lm,
                                               n)] - x[doubleLinInd(jk,
                                                                    lm,
                                                                    n)] + x[doubleLinInd(ik,
                                                                                         lm,
                                                                                         n)]
            relevant_indices = [ij, ik, jk, lm]
        elif type_cut == "lin3d2a":
            violation = x[ij] + x[jk] - x[ik] - x[doubleLinInd(
                ij, lm, n)] - x[doubleLinInd(jk, lm, n)] + x[doubleLinInd(ik, lm, n)]
            relevant_indices = [ij, ik, jk, lm]
        elif type_cut == "lin3d2b":
            violation = 1 - x[lm] - x[ij] - x[jk] + x[ik] + x[doubleLinInd(
                ij, lm, n)] + x[doubleLinInd(jk, lm, n)] - x[doubleLinInd(ik, lm, n)]
            relevant_indices = [ij, ik, jk, lm]
        else:
            print("Error in cut name: ", type_cut)

    elif new_cuts and type_cut in new_cuts.keys():
        [i, j, k, l] = sorted(indices[0])
        violation = - \
            compute_violation_new_cut(x, [i, j, k, l], new_cuts[type_cut], n)
        relevant_indices = [i, j, k, l]

    else:
        print("Error in cut name: ", type_cut)
        print(new_cuts, new_cuts.keys())
        return 0

    return (violation, relevant_indices)


# Find a strongly violated cut with simulated annealing
def find_one_cut_simulated_annealing(
        x,
        n,
        type_cuts,
        kept_cuts_hash,
        verbose=0,
        iter_counter=1,
        new_cuts=None):

    # parameters for sim an
    trials = 1  # 1 # number of trials/restarts (20)
    ft = 0.97  # factor to decrease temperature, < 1, (0.6)

    already_seen = []
    tried_cuts_hash_iter = dict(
        zip(type_cuts, [[] for i in range(len(type_cuts))]))

    # Maximum number of iterations in total (to ensure ending)
    NB_ITER_MAX = comb(n, 2)
    # Max number of iterations without change (stopping criteria)
    MAX_LEN_PLATEAU = int(0.5 * n * np.sqrt(iter_counter))

    if verbose:
        print("Max len plateau: ", MAX_LEN_PLATEAU)

    # compute initial temp
    t = 0.042
    # Roughly -0.2/ln(0.01)
    #  gives an estimated acceptance rate of changeOfSol 0.2 in the beginning of 1%
    # estimated acceptance rate of changeOfSol 0.05 is 36%

    if (verbose):
        print("Temp init: ", t)

    bestFoundViolation = +np.inf

    cur_sol_plot = []

    for nrtrial in range(trials):

        # Random initial sets of indices
        indices = get_initial_indices(n, type_cuts)

        cur_sol_plot = []

        # initialize current values
        t1 = t
        curSol = bestFoundViolation
        # changeOfSol = 0
        bestFoundIndices = None
        bestFoundType = None

        iter = 0
        len_plateau = 0

        while len_plateau < MAX_LEN_PLATEAU and (iter < NB_ITER_MAX):

            improved = False

            if verbose:
                print("iter", iter)

            iter += 1
            if verbose == 2:
                print("indices: ", indices)
                print("already_seen: ", already_seen)
            new_indices = get_neighbor_indices(indices, n, already_seen)
            if (verbose == 2):
                print("\nNeighbor: ", new_indices)
            for type_cut in type_cuts:
                accept = False
                newViolation, relevantIndices = compute_violation(
                    x, new_indices, type_cut, n, new_cuts)
                cur_sol_plot.append(curSol)
                relevant_indices_hash = hash_function(relevantIndices, n)
                if relevant_indices_hash in kept_cuts_hash[type_cut]:
                    continue
                if relevant_indices_hash in tried_cuts_hash_iter[type_cut]:
                    continue
                insort(tried_cuts_hash_iter[type_cut], relevant_indices_hash)
                changeOfSol = newViolation - curSol
                if (verbose == 2):
                    print(
                        "Violation for cutuality %s for indices %s: %s" %
                        (type_cut, relevantIndices, newViolation))
                    print("ChangeofSol: ", changeOfSol)
                # accept swap?
                accept = False
                if changeOfSol > 0:  # accept worse sol with certain probability if it is not too worse
                    dt1 = changeOfSol / t1
                    if verbose == 2:
                        print(changeOfSol, np.exp(-dt1))
                    # method by Kirkpatrick et al.
                    if dt1 <= 5 and random.random() < np.exp(-dt1):
                        accept = True
                        if verbose == 2:
                            print("Change accepted although worse")
                            print(changeOfSol, np.exp(-dt1))
                else:
                    accept = True
                    if verbose == 2:
                        print("Accepted: ", changeOfSol)
                        print(
                            "Different to best: ",
                            newViolation -
                            bestFoundViolation)
                if accept:
                    if verbose:
                        print("Change of solution accepted!")
                        print("Old current violation: ", curSol)
                        print("New current violation: ", newViolation)
                        print("Best violation: ", bestFoundViolation)
                        print(
                            "Different to best: ",
                            newViolation -
                            bestFoundViolation)

                    indices = new_indices
                    curSol = newViolation
                    if curSol < bestFoundViolation:
                        bestFoundViolation = curSol
                        bestFoundIndices = relevantIndices
                        bestFoundType = type_cut
                        improved = True
                        if verbose:
                            print(
                                "\nNew best violation: %f" %
                                bestFoundViolation)
                            print("Improvement: ", changeOfSol, "\n")

            t1 *= ft

            if improved:
                len_plateau = 0
            else:
                len_plateau += 1
                if verbose:
                    print("Len plateau: ", len_plateau)

    cut_dict = {
        "indices": bestFoundIndices,
        "type": bestFoundType,
        "gap": bestFoundViolation}
    if verbose:
        print("\n Best solution: %s \n " % cut_dict)

    if "3dicycle2" in type_cuts:
        type_cuts.remove("3dicycle2")

    if verbose:
        print("\n\n End of simulated annealing \n \n ")

    return (cut_dict)


# Find (at most) max_length violated cuts via simulated annealing
# Blocks represents the type of cuts to be tested
def separate_cuts_simulated_annealing(
        x,
        n,
        blocks=[
            1,
            2,
            3,
            4],
    thresh=10**-4,
    max_length=None,
    verbose=0,
    iter_counter=1,
        new_cuts=None):

    time_init = time.time()

    # We compute 2*max_length cuts, to then select the max_length most violated
    MAX_ITER = max_length * 2

    if verbose:
        print("\nSeparating cuts with a simulated annealing algorithm\n")
        print("Maximum number of cuts: ", max_length)

    # Size test
    if (np.shape(x)[0] != (comb(n, 2) + 1) * (comb(n, 2) + 2) / 2):
        print("\n Wrong x size for separating cuts !!! \n")
        return 0

    cut_type_list = get_cuts_from_blocks(blocks)
    violated_cuts = []
    kept_cuts_hash = dict(
        zip(cut_type_list, [[] for i in range(len(cut_type_list))]))
    violated_cut = False
    added_cut = 0

    # Computing 2*max_length cuts
    for iter in range(MAX_ITER):
        if verbose:
            print("\nIter ", iter)
            print(added_cut)
        if added_cut == max_length:
            break
        if verbose:
            print("\nIter ", iter)
            print(added_cut, " added cuts")

        cut_dict = find_one_cut_simulated_annealing(
            x,
            n,
            cut_type_list,
            kept_cuts_hash,
            verbose=False,
            iter_counter=iter_counter,
            new_cuts=new_cuts)
        indices = cut_dict["indices"]
        cut_type = cut_dict["type"]
        gap = cut_dict["gap"]
        if not indices:
            continue
        if verbose:
            print("New cut:", cut_dict)
        indices_hash = hash_function(indices, n)
        if indices_hash not in kept_cuts_hash[cut_type]:
            if (gap < -thresh):
                violated_cut = True
                violated_cuts.append(cut_dict)
                insort(kept_cuts_hash[cut_type], indices_hash)
                added_cut += 1

    if not violated_cut:
        print("No violated cuts found heuristically")

    # Keeping the max_length most violated cuts
    most_violated_cuts = sorted(violated_cuts, key=lambda d: d["gap"])
    most_violated_cuts = most_violated_cuts[:min(
        len(most_violated_cuts), max_length)]

    kept_cuts = dict(zip(cut_type_list, [[]
                     for i in range(len(cut_type_list))]))
    for cut_dict in most_violated_cuts:
        indices = cut_dict["indices"]
        cut_type = cut_dict["type"]
        kept_cuts[cut_type].append(indices)

    if verbose:
        print("kept cuts: ", kept_cuts, "\n")

    time_total = time.time() - time_init
    if verbose:
        print("\nTime to separate cuts: %s\n" % time_total)

    return kept_cuts, time_total


# Removing constraints with a dual value too small
def remove_constraints(violated_cuts, dual_values, verbose=0):

    if verbose == 2:
        print("\nDual Values ", dual_values)
    gamma_mean = mean(np.abs(dual_values))
    if verbose:
        print("\nGamma mean: ", gamma_mean)
    index = 0
    for type_cut in violated_cuts.keys():
        violated_cut_list = violated_cuts[type_cut]
        cut_list_removed = []

        if verbose:
            print(type_cut, " : ", violated_cut_list)
            print(type_cut, len(violated_cut_list))
            print("Associated Dual variables: ",
                  dual_values[index:index + len(violated_cut_list)])

        for cut in violated_cut_list:
            gamma = dual_values[index]
            if (np.abs(gamma) > 0.01 * gamma_mean):
                cut_list_removed.append(cut)
                violated_cuts[type_cut] = cut_list_removed
            index += 1


# Adding new cuts to the dict of already added cuts
def add_cuts(cuts, LO_cuts):
    for cut_type in LO_cuts.keys():
        if cut_type in cuts.keys():
            cuts[cut_type].extend(LO_cuts[cut_type])
        else:
            cuts[cut_type] = LO_cuts[cut_type]


==> anc/minCutWidth_experiments.py <==
# --------------------------------------------------------------------------
#   Copyright (C) 2023 Diane Puges <diane.puges@aau.at>
#
#   This program is the implementation of the algorithm presented in:
#   Elisabeth Gaar, Diane Puges, Angelika Wiegele: 
#   "Strong SDP based bounds on the cutwidth of a graph" available at arXiv.
#
#   This program is free software: you can redistribute it and/or modify
#   it under the terms of the GNU General Public License as published by
#   the Free Software Foundation, either version 3 of the License, or
#   (at your option) any later version.
#   This program is distributed in the hope that it will be useful,
#   but WITHOUT ANY WARRANTY; without even the implied warranty of
#   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
#   GNU General Public License for more details.
#   You should have received a copy of the GNU General Public License
#   along with this program. If not, see https://www.gnu.org/licenses/.
# ==========================================================================


# Tests and experiments

from minCutWidth_SDPmosek import *


# PARAMETERS

TYPE_INSTANCES = "default"      # Type of instances to be read
# "default" -> Our randomly generated er and geo datasets, Small and Harwell-Boeing datasets
# "grid" -> grids dataset
# "rome" -> Rome dataset

NODES_THRESHOLD = 51           # Maximum size of instances
NODES_THRESHOLD_LOW = 1        # Minimum size of instances

UB = True                       # Getting an upper bound from the SDP relaxation solution

# True => we add the 3-dicycle equations iteratively and not just at the beginning
ADD_3DICYCLE_ITERATIVELY = True

ITER_MAX = 7                    # Number of iterations of the algorithm
IMPROVEMENT_MIN = 10**(-2)      # Improvement threshold
# IMPROVEMENT_MIN = -1
NB_ADDED_EQ_MAX = 5000          # Maximum number of added cuts at any iteration

BLOCKS_CUTS = [1, 2, 4, 5]        # Possible cuts to add
# 1 = 3-dicycle (6)
# 2 = Triangle inequalities (7)
# 3 = Squared linear ordering polytope of order 3
# 4 = Linear 3-dicycle (14)
# 5 = Squared linear ordering polytope of order 4 (inequalitiy (10) from the paper)


# Adding only 3dicycle equations in the first 2 iterations, then triangle
# inequalities for the next 2, then all cuts
ADD_EASY_CUTS_FIRST = True

REMOVE_CONSTRAINTS = True       # Removing cuts with small dual value


VERBOSE = 0                     # Level of printing (0,1,2)


# Function to test many instances and write results in file
def test_many_instances(
        list_instances,
        type_instances = TYPE_INSTANCES,
        iter_max=ITER_MAX,
        improvement_min=IMPROVEMENT_MIN,
        nb_added_eq_max=NB_ADDED_EQ_MAX,
        nodes_threshold=NODES_THRESHOLD,
        nodes_threshold_low=NODES_THRESHOLD_LOW,
        name_file=None,
        blocks_cuts=BLOCKS_CUTS,
        add_easy_cuts_first=ADD_EASY_CUTS_FIRST,
        remove_constraints_iteration=REMOVE_CONSTRAINTS,
        UB=UB,
        verbose=VERBOSE):

    nb_instances_max = 1000
    nb_instances = 0
    results_file = open(name_file, "w+")
    results_file.write(
        "Instance, n,p, d,  Nb of added cuts, LB Init, Time LB Init, LB,")

    if UB:
        results_file.write("UB, Time UB,")
    results_file.write(
        " Total time LB, Cumulated SDP Time, Cumulated separating cuts time, #Added cuts")

    new_cuts = None

    if (5 in blocks_cuts):  # Testing new cuts
        all_cuts, dict_cut_types = read_cuts()

        # Keeping only the cutuality types we are interested in
        list_new_cuts = ["82+E13"]
        new_cuts = {cut_type: all_cuts[cut_type] for cut_type in list_new_cuts}

    results_file.write("\n\n")
    for instance in list_instances:
        if verbose:
            print("Starting to read...")
        if type_instances == "default":
            G = read_instance(instance)
        elif type_instances == "rome":
            G = read_instance_Rome(instance)
        elif type_instances == "grid":
            G = read_instance_grid(instance)
        else:
            print("Wrong instance format")
        name_instance = Path(instance).stem
        if verbose:
            print(name_instance)
        n = len(G.nodes())
        m = len(G.edges())
        if name_instance.startswith("er") or name_instance.startswith("geo"):
            p = int(name_instance[-1]) / 10
        else:
            p = 0
        d = (2 * m) / (n * (n - 1))

        nb_added_eq_max_instance = min(2 * (n**2), nb_added_eq_max)

        if (len(G.nodes()) < nodes_threshold_low):
            continue

        if (len(G.nodes()) < nodes_threshold):
            results_file.write(
                "%s, %s, %s, %s, %s, " %
                (name_instance, n, p, d, str(nb_added_eq_max_instance)))
            try:
                sdp_with_cuts(
                    G,
                    iter_max,
                    improvement_min=improvement_min,
                    nb_new_added_constraints=nb_added_eq_max_instance,
                    out_file=results_file,
                    blocks_cuts=blocks_cuts,
                    heuristic=UB,
                    add_easy_cuts_first=add_easy_cuts_first,
                    remove_constraints_iteration=remove_constraints_iteration,
                    new_cuts=new_cuts,
                    verbose=verbose
                    )
            except:
                print("Instance %s with %s nodes failed"%(name_instance,n))

            results_file.write("\n")
            print('\n\n')
            nb_instances += 1

            if (nb_instances == nb_instances_max):
                break

    results_file.close()



==> anc/minCutWidth_tests.py <==
# --------------------------------------------------------------------------
#   Copyright (C) 2023 Diane Puges <diane.puges@aau.at>
#
#   This program is the implementation of the algorithm presented in:
#   Elisabeth Gaar, Diane Puges, Angelika Wiegele: 
#   "Strong SDP based bounds on the cutwidth of a graph" available at arXiv.
#
#   This program is free software: you can redistribute it and/or modify
#   it under the terms of the GNU General Public License as published by
#   the Free Software Foundation, either version 3 of the License, or
#   (at your option) any later version.
#   This program is distributed in the hope that it will be useful,
#   but WITHOUT ANY WARRANTY; without even the implied warranty of
#   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
#   GNU General Public License for more details.
#   You should have received a copy of the GNU General Public License
#   along with this program. If not, see https://www.gnu.org/licenses/.
# ==========================================================================


## Demonstration, tests and explanation of how to use the code

from minCutWidth_experiments import *


## Defining a graph by hand ##

# G_test = nx.Graph()
# G_test.add_nodes_from([1,2,3,4,5,6])
# G_test.add_edges_from([(1,5), (1,3), (5,4),(5,2),(2,4),(3,4),(5,6)])



## Reading a graph from an instance

## For our randomly generated instances, Small and Harwell Boeing datasets
# G_test = read_instance("./er_graphs/er08_n20_p04.edgelist")

## Rome instances
# G_test = read_instance_Rome("path/to/Rome/instance")

# Grid instances
# G_test = read_instance_grid("path/to/grid/instance")

## Run the algorithm on only one graph

# sdp_with_cuts(G_test,
#                 iter_max = 3,
#                 improvement_min=10**(-1),
#                 nb_new_added_constraints=72,
#                 out_file=None,
#                 blocks_cuts=[1,2,4,5],
#                 heuristic=True,
#                 add_easy_cuts_first=True,
#                 remove_constraints_iteration=True,
#                 new_cuts=None,
#                 verbose=0)




## Test all instances from a file and write the results in a file
## Parameters are the default defined in minCutwidth_experiments.py, if they are different they can be changed there or given as argument to the function.

path_file_instances_er = "./er_graphs/*.edgelist"
list_instances_er = glob.glob(path_file_instances_er)

# path_file_instances_geo = "./geometric_graphs/*.edgelist"
# list_instances_geo = glob.glob(path_file_instances_geo)

# path_file_instances_grid = "path/to/grids/*"
# list_instances_grid = glob.glob(path_file_instances_grid)

# path_file_instances_small = "path/to/small/*"
# list_instances_small = glob.glob(path_file_instances_small)

# path_file_instances_rome = "path/to/Rome/*"
# list_instances_rome = glob.glob(path_file_instances_rome)

# path_file_instances_hb = "path/to/harwellboeing/*"
# list_instances_hb = glob.glob(path_file_instances_hb)


test_many_instances(list_instances = list_instances_er, type_instances = "default", name_file="erdos_renyi.csv")

# test_many_instances(list_instances = list_instances_geo, type_instances = "default", name_file="geometric.csv")
# test_many_instances(list_instances = list_instances_grid, type_instances = "grid", name_file="grids.csv")
# test_many_instances(list_instances = list_instances_hb, type_instances = "default", name_file="harwell_boeing.csv")
# test_many_instances(list_instances = list_instances_small, type_instances = "default", name_file="small.csv")
# test_many_instances(list_instances = list_instances_rome, type_instances = "rome", name_file="rome.csv")






==> anc/minCutWidth_tools.py <==
# --------------------------------------------------------------------------
#   Copyright (C) 2023 Diane Puges <diane.puges@aau.at>
#
#   This program is the implementation of the algorithm presented in:
#   Elisabeth Gaar, Diane Puges, Angelika Wiegele: 
#   "Strong SDP based bounds on the cutwidth of a graph" available at arXiv.
#
#   This program is free software: you can redistribute it and/or modify
#   it under the terms of the GNU General Public License as published by
#   the Free Software Foundation, either version 3 of the License, or
#   (at your option) any later version.
#   This program is distributed in the hope that it will be useful,
#   but WITHOUT ANY WARRANTY; without even the implied warranty of
#   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
#   GNU General Public License for more details.
#   You should have received a copy of the GNU General Public License
#   along with this program. If not, see https://www.gnu.org/licenses/.
# ==========================================================================


# Useful functions

import numpy as np
import math
import networkx as nx
import random
import glob
import matplotlib.pyplot as plt
from pathlib import Path


# Using the graph structure of the python library networkx
# All graphs are of type nx.Graph


### ---------------------------------------------------- Reading and generating instances ------------------------------------------------------ ###


# Reads the given instance and returns the associated nx.Graph
# For all our randomly generated instances (Erdos-Renyi and geometric), and for datasets "small" and "Harwell-Boeing"
def read_instance(name_file):

    G = nx.Graph()

    with open(name_file) as f:
        lines = f.readlines()

    instance_name = Path(name_file).stem
    print("instance name : %s\n" % instance_name)

    n, m = lines[1].split()[-2], lines[1].split()[-1]
    # print(n,m)
    # print (int(m)/comb(int(n),2))

    G.add_nodes_from(list(range(1, int(n) + 1)))

    for line in lines[2:]:
        i, j = line.split()[0], line.split()[1]
        G.add_edge(*(int(i), int(j)))

    return G

# Reads the given instance of type "Rome" and returns the associated nx.Graph
def read_instance_Rome(name_file):
    
    G = nx.Graph()
    
    with open(name_file) as f:
        lines = f.readlines() 
        
    instance_name = lines[0].split()[3]
    print ("instance name : %s\n" %instance_name)
    
    n,m = lines[2].split()[3], lines[3].split()[3]
    # print (n,m)
    G.add_nodes_from(list(range(1,int(n)+1)))
    
    for line in lines[4:] :
        i,j = line.split()
        if j != "end":
            G.add_edge(*(int(i)+1,int(j)+1))   
    return G


# Reads the given instance of type "grid" and returns the associated nx.Graph
def read_instance_grid(name_file):
    
    G = nx.Graph()
    
    with open(name_file) as f:
        lines = f.readlines() 
    # print (lines)
        
    instance_name = lines[0]
    print ("instance name : %s\n" %instance_name)
    
    A = np.array([[int(num) for num in line.rstrip('\n').split(' ') if num != ""] for line in lines[1:]])
    G=nx.from_numpy_matrix(A)
    # nx.draw_spring(G, with_labels=True)
    # plt.savefig("test_grid.png")  
    return G


# Generates a file with all instances parameters
def get_param_instances():

    list_instances = glob.glob("./random_graphs/*.edgelist")
    info_dense_instances = open("./random_graphs/param_instances.csv", "w+")
    info_dense_instances.write("Instance, n, m, Density \n\n")

    for instance in list_instances:
        G = read_instance(instance)
        name_instance = instance[16:]
        name_instance = name_instance[:-9]
        n = len(G.nodes())
        m = len(G.edges())
        density = 2 * m / (n * (n - 1))
        info_dense_instances.write(
            "%s, %i, %i, %f" %
            (name_instance, n, m, density))
        info_dense_instances.write("\n")

    info_dense_instances.close()


# Orderings

# Input : graph G, order = list[int] of the vertices in the wanted order
# Returns a dict pi such that pi[vertex] = index in ordering
def make_ordering(G, order):
    V = list(G.nodes)
    if (len(V) != len(order)):
        print("Lengths don't match")
    else:
        zip_iterator = zip(V, order)
        pi = dict(zip_iterator)
        for i in range(len(V)):
            pi[order[i]] = i
    return pi


# Drawing the graph according to linear ordering pi
def draw_graph_LO(G, pi, heuristic, CW, save_image=None):

    pi_draw = {}
    for i in list(pi.keys()):
        pi_draw[i + 1] = np.array([pi[i], 0])
    ax = plt.gca()
    pos = pi_draw

    nx.draw_networkx_nodes(G,
                           pos=pi_draw,
                           node_color='black',
                           node_size=3000 / len(pi.keys()))

    for edge in G.edges():
        source, target = edge
        if (np.abs(pi[source - 1] - pi[target - 1]) == 1):
            rad = 0
        else:
            rad = 0.6
        arrowprops = dict(arrowstyle="-",
                          color='black',
                          connectionstyle="arc3,rad={rad}",
                          linestyle='-',
                          linewidth=1)
        ax.annotate("",
                    xy=pos[source],
                    xytext=pos[target],
                    arrowprops=arrowprops
                    )

    nx.draw_networkx_labels(G,
                            pos=pi_draw,
                            font_color='white',
                            font_size=120 / len(pi.keys()))

    plt.title('Heuristic: ' + heuristic + '\n CW = ' + str(CW))

    if save_image:
        plt.savefig(save_image, dpi=500)

    plt.axis("off")
    plt.show()
    plt.close()


# Creates matrix X_bar from ordering pi
def make_X_from_ordering(pi):
    V = pi.keys()
    n = len(V)
    size_x = comb(n, 2)
    x = np.zeros((size_x, 1))
    for i in range(n):
        for j in range(i + 1, n):
            ind = linInd(i, j, n) - 1
            x[ind] = int((pi[i + 1] < pi[j + 1]))
    X = np.block([[1, x.T],
                  [x, np.dot(x, x.T)]])
    return X


# Converts a numpy matrix M into a sparse Mosek matrix
def write_sparse_matrix(M):
    n, _ = np.shape(M)
    ind_i = []
    ind_j = []
    val = []
    for j in range(n):
        for i in range(j, n):
            if M[i, j]:
                ind_i.append(i)
                ind_j.append(j)
                val.append(M[i, j])
    return (ind_i, ind_j, val)


# Returns matrix C^v for a graph G and a given vertex v of G
# Here v must be an int between 1 and (n+1), where n is the number of
# vertices of G
def make_sparse_C(G, v):

    dict_val = {}

    V = list(G.nodes)
    n = len(V)
    if v not in V:
        print("Vertex not in graph")
        return ()
    # Shifting for easier handling of indices
    v = v - 1
    size_mat = comb(n, 2) + 1
    A = nx.adjacency_matrix(G)

    # Constant term
    C_00 = sum([A[u, w] for w in range(v)
               for u in range(v + 1, n)]) + sum([A[v, w] for w in range(v)])
    if C_00:
        dict_val[(0, 0)] = C_00

    for u in range(n):
        for w in range(u + 1, n):

            coeff = 0
            # Column index of C_{.,uw}
            col = linInd(u, w, n)

            # Linear terms
            if (u == v):
                coeff = sum([A[i, w] for i in range(v + 1, n)]) - \
                    sum([A[w, j] for j in range(v)]) + A[v, w]
            elif (w == v):
                coeff = sum([A[u, i] for i in range(v)]) - sum([A[j, u]
                                                                for j in range(v + 1, n)]) - A[v, u]

            C_0_col = coeff / 2
            if coeff:
                if (0, col) in dict_val.keys():
                    dict_val[(col, 0)] += C_0_col
                else:
                    dict_val[(col, 0)] = C_0_col

            for k in range(n):
                for l in range(k + 1, n):

                    coeff = 0
                    # Line index of C_{kl,.}
                    line = linInd(k, l, n)

                    if (u == v):
                        if (k == v):
                            coeff = -2 * A[l, w]
                        elif (l == v):
                            coeff = 2 * A[k, w]
                    elif (w == v):
                        if (l == v):
                            coeff = -2 * A[k, u]
                        elif (k == v):
                            coeff = 2 * A[l, u]

                    if coeff:
                        dict_val[(max(line, col), min(line, col))] = coeff / 2

    ind_i = []
    ind_j = []
    val = []
    for indices in dict_val.keys():
        (i, j) = indices
        ind_i.append(i)
        ind_j.append(j)
        val.append(dict_val[indices])

    return (ind_i, ind_j, val)


# Returns matrix D^{ijk} (3-dicycle equations)
def make_sparse_D(n, i, j, k):

    if (i > j or j > k):
        print("!!! Problem with the 3-dicycle equations!!")
        return 0

    ik = linInd(i, k, n)
    ij = linInd(i, j, n)
    jk = linInd(j, k, n)

    ind_i = [ik, ik, jk, jk]
    ind_j = [0, ij, ik, ij]
    val = [1, -1, -1, 1]

    return (ind_i, ind_j, val)


### ------------------------- Postprocessing functions (working from the solution of the SDP relaxation) -------------------------------------------- ###


# Returns the indice in x of x_ij
def linInd(i, j, n):
    if i > j:
        print("This variable doesn't exist !")
        return None
    ind = int(-(i**2) / 2 + i * (n - 1.5) + j)
    return ind

# Returns the index in X (in vecotr form) of X_{ij,kl}


def doubleLinInd(ij, kl, n):
    size_x = comb(n, 2) + 1
    (ij, kl) = (min(ij, kl), max(ij, kl))
    ind = int(-(ij**2) / 2 + ij * (size_x - .5) + kl)
    return ind


# Putting the output matrix in shape
# For debugging or display
def shape_list_into_matrix(X_list, size_X):
    # print (len(X_list))

    X = np.zeros((size_X, size_X))
    # print (size_X)
    col = 0
    ind_list = 0
    while (col < size_X):
        for line in range(col, size_X):
            #             print (line,col)
            X[line, col] = X_list[ind_list]
            X[col, line] = X_list[ind_list]
            ind_list += 1
        col += 1
    return (X)


# Write solution in file to see how it looks like
def write_solution_in_file(x, name_out_file):
    out_file = open(name_out_file, "w+")
    out_file.write(" ")
    n = np.shape(x)[0]
    for i in range(n):
        for j in range(n):
            out_file.write(" {}".format(round(x[i, j])))
        out_file.write("\n ")
    out_file.close()


### ------------------------------------------------ Getting a feasible solution ----------------------------------------------- ###


# Checking if a (binary) vector x is feasible by checking if all the
# 3-dicycle equations are fulfilled
def is_x_feasible(x, n, verbose=False):
    feasible = True
    for i in range(n):
        if not feasible:
            break
        for j in range(i + 1, n):
            if not feasible:
                break
            for k in range(j + 1, n):
                ij = linInd(i, j, n) - 1
                ik = linInd(i, k, n) - 1
                jk = linInd(j, k, n) - 1
                if (np.abs(x[ik] - x[ij] * x[ik] - x[ik]
                           * x[jk] + x[ij] * x[jk]) > 10**(-6)):
                    feasible = False
                    if verbose:
                        print(
                            "i=%i, j=%i, k=%i do not fulfill the 3-dicycle equations" %
                            (i, j, k))
                    print("x is not a feasible solution !")
                    break
    return feasible


# Getting the ordering from the (feasible) solution vector x
# i.e. the list pi where pi[i] = position of i in the ordering
def get_pi(x, n):
    befores = sum_vertices_before(x, n)
    zip_iterator = zip(range(n), befores)
    pi = dict(zip_iterator)
    return pi

# Getting the permutation, i.e. the list of vertices in the order


def get_ordering_from_x(x, n):
    pi = get_pi(x, n)
    pi = dict(sorted(pi.items(), key=lambda item: item[1]))
    return (list(pi.keys()))


# Makes an unfeasible order (ie with several vertices in same position)
# feasible by determining the litigious positions at random
def make_positions_feasible(positions):
    n = len(positions)
    set_positions = set(positions)
    new_positions = [0 for k in range(n)]
    ind = 0
    if len(set_positions) < n:
        # print ("Not feasible ", positions)
        doubles = [[i for i in range(n) if positions[i] == k]
                   for k in range(n)]
        for e in doubles:
            random.shuffle(e)
            for i in e:
                new_positions[i] = ind
                ind += 1
    return (new_positions)


# Creates binary variable vector x from ordering (list)
def make_x_from_order_list(positions):
    n = len(positions)
    x = [0 for k in range(comb(n, 2))]
    for i in range(n):
        for j in range(i + 1, n):
            ij = linInd(i, j, n) - 1
            x[ij] = int((positions[i] < positions[j]))
    return x


# Returns the relative positions of each vertex
    # If x is feasible (binary), these positions are = {0, ... , n} and define an ordering
    # Else used to obtain a feasible solution from x
def sum_vertices_before(x, n):
    befores = [0 for i in range(n)]
    for i in range(n):
        for j in range(i + 1, n):
            ij = linInd(i, j, n) - 1
            befores[i] += (1 - x[ij])
            befores[j] += x[ij]
    return befores


# Hash function for a vector x of size (n choose 2)
def hash_bin_vector_x(x):

    size_x = len(x)
    hash_x = np.sum([x[k] * (2**k) for k in range(size_x)])
    return hash_x


# Replaces np.comb, not in every version of python
def comb(n, k):
    c = math.factorial(n)
    c = c / (math.factorial(k) * math.factorial(n - k))
    return int(c)

# read_instance_grid("../new_instances/grids/Grid3x15")


==> anc/pyproject.toml <==
[project]
name = "minCutWidth"
description = "Computing strong SDP based bounds on the cutwidth of a graph"
version = "0.1.0"
authors = [
     { name = "Diane Puges", email = "diane.puges@aau.at" }
] 
dependencies = [
     "numpy",
     "math",
     "networkx",
     "sys",
     "mosek",
     "random",
     "glob",
     "time",
     "matplotlib.pyplot",
     "copy",
     "pathlib",
     "bisect",
     "statistics"
]

requires-python = ">=3.9"


==> anc/readme.txt <==
# --------------------------------------------------------------------------
#   Copyright (C) 2023 Diane Puges <diane.puges@aau.at>
#
#   This program is the implementation of the algorithm presented in:
#   Elisabeth Gaar, Diane Puges, Angelika Wiegele: 
#   "Strong SDP based bounds on the cutwidth of a graph" available at arXiv.
#
#   This program is free software: you can redistribute it and/or modify
#   it under the terms of the GNU General Public License as published by
#   the Free Software Foundation, either version 3 of the License, or
#   (at your option) any later version.
#   This program is distributed in the hope that it will be useful,
#   but WITHOUT ANY WARRANTY; without even the implied warranty of
#   MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
#   GNU General Public License for more details.
#   You should have received a copy of the GNU General Public License
#   along with this program. If not, see https://www.gnu.org/licenses/.
# ==========================================================================


## Explanation of the different files 


minCutWidth_tools.py 
- Useful functions used in the whole pipeline (reading an instance file, auxiliary functions for solving the SDP,
     calculating indices, debugging and visualizing functions...)

minCutWidth_cuts.py
- Compute heuristically violated cuts for a solution of the SDP relaxation.
- Remove cuts with low associated dual value.

minCutWidth_UB.py 
- Obtain a feasible solution (and thus an upper bound) from a solution of the SDP relaxation
- Improve the upper bound by running a simulated annealing starting from a feasible solution

minCutWidth_SDPmosek.py
- Compute SDP relaxations with Mosek
- Implementation of the full cutting-planes algorithm

minCutWidth_experiments.py 
- Define the currently used parameters of the algorithm
- Function to test many instances and write the results in a file

minCutWidth_tests.py
- Tests and explanation of how to use the code

cuts.ieq
- File containing all the different valid cuts that can be added in the algorithm
